Four-loop renormalization of QCD with a reducible fermion representation of the gauge group: anomalous dimensions and renormalization constants

We present analytical results at four-loop level for the renormalization constants and anomalous dimensions of an extended QCD model with one coupling constant and an arbitrary number of fermion representations. One example of such a model is the QCD plus gluinos sector of a supersymmetric theory where the gluinos are Majorana fermions in the adjoint representation of the gauge group. The renormalization constants of the gauge boson, ghost and fermion fields are analytically computed as well as those for the ghost-gluon vertex, the fermion-gluon vertex and the fermion mass. All other renormalization constants can be derived from these. Some of these results were already produced in Feynman gauge for the computation of the beta-function of this model, which was recently published. Here we present results for an arbitrary gauge parameter.

==> Results_RC_and_anom_dim_4l.m <==
(* Results for RCs and anomalous dimensions of a non-abelian gauge model with any number of 
irreducible representations at four-loop level *)

(* Symbols: 
nli, nlj, nlk, nll = Numbers of  fermion multiplets  in representation i,j,k,l, where we sum over i,j,k,l
tri, trj, trk, trl = Traces TF for representations i,j,k,l
cfi, cfj, cfk, cfl = Casimir operators cF for representation i,j,k,l
cA = Casimir operator for the adjoint representation
NA = number of gauge group generators/ gauge bosons
cR1 = Casimir operator cF for the representation R1
NR1 = dimension of the representation R1
dAA4 = contraction of 2 symmetrized Traces of 4 adjoint generators each
dFF4ij= contraction of 2 symmetrized Traces of 4 generators in representations i and j
dFFAi= contraction of 2 symmetrized Traces one with 4 generators in representations i and one with 4 adjoint generators
dFF4iR1= contraction of 2 symmetrized Traces of 4 generators in representations i and R1
dFFAR1= contraction of 2 symmetrized Traces one with 4 generators in representations R1 and one with 4 adjoint generators
*)

(* wave function renormalization constants for gauge boson, ghost and  the
  fermion  field q in   representation R1 
 *)

Z3gg = +a*(-4/3*ep^-1*nli*tri + 5/3*ep^-1*cA + 1/2*ep^-1*xi*cA) + 
   a^2*(+5/3*ep^-2*cA*nli*tri - 25/12*ep^-2*cA^2 - 
      2/3*ep^-2*xi*cA*nli*tri + 5/24*ep^-2*xi*cA^2 + 
      1/4*ep^-2*xi^2*cA^2 - 2*ep^-1*nli*cfi*tri - 
      5/2*ep^-1*cA*nli*tri + 23/8*ep^-1*cA^2 + 15/16*ep^-1*xi*cA^2 - 
      1/8*ep^-1*xi^2*cA^2) + 
   a^3*(+4/9*ep^-3*cA*nli*nlj*tri*trj - 65/18*ep^-3*cA^2*nli*tri + 
      275/72*ep^-3*cA^3 + 3/2*ep^-3*xi*cA^2*nli*tri - 
      15/16*ep^-3*xi*cA^3 - 1/3*ep^-3*xi^2*cA^2*nli*tri - 
      5/24*ep^-3*xi^2*cA^3 + 1/8*ep^-3*xi^3*cA^3 - 
      8/9*ep^-2*nli*nlj*cfj*tri*trj + 40/9*ep^-2*cA*nli*cfi*tri - 
      50/27*ep^-2*cA*nli*nlj*tri*trj + 1151/108*ep^-2*cA^2*nli*tri - 
      4325/432*ep^-2*cA^3 - ep^-2*xi*cA*nli*cfi*tri - 
      23/12*ep^-2*xi*cA^2*nli*tri - 1/32*ep^-2*xi*cA^3 + 
      1/6*ep^-2*xi^2*cA^2*nli*tri + 47/48*ep^-2*xi^2*cA^3 - 
      7/48*ep^-2*xi^3*cA^3 + 2/3*ep^-1*nli*cfi^2*tri + 
      44/27*ep^-1*nli*nlj*cfj*tri*trj - 5/54*ep^-1*cA*nli*cfi*tri + 
      76/27*ep^-1*cA*nli*nlj*tri*trj - 875/54*ep^-1*cA^2*nli*tri + 
      4051/432*ep^-1*cA^3 - 8*ep^-1*z3*cA*nli*cfi*tri + 
      6*ep^-1*z3*cA^2*nli*tri - 1/2*ep^-1*z3*cA^3 - 
      2/3*ep^-1*xi*cA^2*nli*tri + 127/48*ep^-1*xi*cA^3 + 
      3/8*ep^-1*xi*z3*cA^3 - 9/16*ep^-1*xi^2*cA^3 - 
      1/16*ep^-1*xi^2*z3*cA^3 + 7/96*ep^-1*xi^3*cA^3) + 
   a^4*(+8/27*ep^-4*cA*nli*nlj*nlk*tri*trj*trk - 
      53/18*ep^-4*cA^2*nli*nlj*tri*trj + 
      1445/144*ep^-4*cA^3*nli*tri - 14725/1728*ep^-4*cA^4 + 
      1/3*ep^-4*xi*cA^2*nli*nlj*tri*trj - 
      59/16*ep^-4*xi*cA^3*nli*tri + 985/384*ep^-4*xi*cA^4 + 
      13/12*ep^-4*xi^2*cA^3*nli*tri - 5/192*ep^-4*xi^2*cA^4 - 
      1/6*ep^-4*xi^3*cA^3*nli*tri - 25/96*ep^-4*xi^3*cA^4 + 
      1/16*ep^-4*xi^4*cA^4 - 
      16/27*ep^-3*nli*nlj*nlk*cfi*tri*trj*trk + 
      154/27*ep^-3*cA*nli*nlj*cfj*tri*trj - 
      100/81*ep^-3*cA*nli*nlj*nlk*tri*trj*trk - 
      2555/216*ep^-3*cA^2*nli*cfi*tri + 
      725/54*ep^-3*cA^2*nli*nlj*tri*trj - 
      5893/144*ep^-3*cA^3*nli*tri + 82645/2592*ep^-3*cA^4 - 
      4/9*ep^-3*xi*cA*nli*nlj*cfj*tri*trj + 
      223/72*ep^-3*xi*cA^2*nli*cfi*tri - 
      71/54*ep^-3*xi*cA^2*nli*nlj*tri*trj + 
      4105/432*ep^-3*xi*cA^3*nli*tri - 15131/3456*ep^-3*xi*cA^4 - 
      1/2*ep^-3*xi^2*cA^2*nli*cfi*tri - 
      43/24*ep^-3*xi^2*cA^3*nli*tri - 227/128*ep^-3*xi^2*cA^4 + 
      7/36*ep^-3*xi^3*cA^3*nli*tri + 1079/1152*ep^-3*xi^3*cA^4 - 
      23/192*ep^-3*xi^4*cA^4 + 4/9*ep^-2*nli*nlj*cfj^2*tri*trj - 
      2*ep^-2*nli*nlj*cfi*cfj*tri*trj + 
      88/81*ep^-2*nli*nlj*nlk*cfi*tri*trj*trk - 
      65/36*ep^-2*cA*nli*cfi^2*tri - 
      1510/81*ep^-2*cA*nli*nlj*cfj*tri*trj + 
      82/81*ep^-2*cA*nli*nlj*nlk*tri*trj*trk + 
      14189/648*ep^-2*cA^2*nli*cfi*tri - 
      577/24*ep^-2*cA^2*nli*nlj*tri*trj + 
      136289/1728*ep^-2*cA^3*nli*tri - 1043621/20736*ep^-2*cA^4 + 
      8/3*ep^-2*z3*cA*nli*nlj*cfj*tri*trj + 
      35/3*ep^-2*z3*cA^2*nli*cfi*tri - 
      2*ep^-2*z3*cA^2*nli*nlj*tri*trj - 
      203/24*ep^-2*z3*cA^3*nli*tri + 55/96*ep^-2*z3*cA^4 + 
      1/3*ep^-2*xi*cA*nli*cfi^2*tri + 
      22/27*ep^-2*xi*cA*nli*nlj*cfj*tri*trj + 
      341/216*ep^-2*xi*cA^2*nli*cfi*tri + 
      235/108*ep^-2*xi*cA^2*nli*nlj*tri*trj - 
      16747/1728*ep^-2*xi*cA^3*nli*tri - 32845/13824*ep^-2*xi*cA^4 - 
      7*ep^-2*xi*z3*cA^2*nli*cfi*tri + 
      119/24*ep^-2*xi*z3*cA^3*nli*tri - 79/96*ep^-2*xi*z3*cA^4 + 
      1/4*ep^-2*xi^2*cA^2*nli*cfi*tri + 
      17/96*ep^-2*xi^2*cA^3*nli*tri + 1571/384*ep^-2*xi^2*cA^4 + 
      1/16*ep^-2*xi^2*z3*cA^3*nli*tri + 55/128*ep^-2*xi^2*z3*cA^4 - 
      7/72*ep^-2*xi^3*cA^3*nli*tri - 2267/2304*ep^-2*xi^3*cA^4 - 
      9/128*ep^-2*xi^3*z3*cA^4 + 11/96*ep^-2*xi^4*cA^4 + 
      128/9*ep^-1*NA^-1*nli*dFA4i - 
      176/9*ep^-1*NA^-1*nli*nlj*dFF4ij + 23/2*ep^-1*nli*cfi^3*tri - 
      76/27*ep^-1*nli*nlj*cfj^2*tri*trj + 
      46/3*ep^-1*nli*nlj*cfi*cfj*tri*trj + 
      308/243*ep^-1*nli*nlj*nlk*cfi*tri*trj*trk - 
      10847/216*ep^-1*cA*nli*cfi^2*tri + 
      7541/486*ep^-1*cA*nli*nlj*cfj*tri*trj + 
      355/243*ep^-1*cA*nli*nlj*nlk*tri*trj*trk + 
      363565/7776*ep^-1*cA^2*nli*cfi*tri + 
      41273/1944*ep^-1*cA^2*nli*nlj*tri*trj - 
      1404961/15552*ep^-1*cA^3*nli*tri + 252385/7776*ep^-1*cA^4 - 
      30*ep^-1*z5*NA^-1*nli*dFA4i + 60*ep^-1*z5*cA*nli*cfi^2*tri - 
      30*ep^-1*z5*cA^2*nli*cfi*tri - 55/2*ep^-1*z5*cA^3*nli*tri + 
      5125/192*ep^-1*z5*cA^4 - 12*ep^-1*z4*cA*nli*nlj*cfj*tri*trj + 
      63/2*ep^-1*z4*cA^2*nli*cfi*tri + 
      9*ep^-1*z4*cA^2*nli*nlj*tri*trj - 
      387/16*ep^-1*z4*cA^3*nli*tri + 111/64*ep^-1*z4*cA^4 - 
      344/3*ep^-1*z3*NA^-1*nli*dFA4i + 
      128/3*ep^-1*z3*NA^-1*nli*nlj*dFF4ij - 
      32/9*ep^-1*z3*nli*nlj*cfj^2*tri*trj - 
      16*ep^-1*z3*nli*nlj*cfi*cfj*tri*trj - 
      245/9*ep^-1*z3*cA*nli*cfi^2*tri + 
      292/9*ep^-1*z3*cA*nli*nlj*cfj*tri*trj - 
      16/9*ep^-1*z3*cA*nli*nlj*nlk*tri*trj*trk - 
      623/9*ep^-1*z3*cA^2*nli*cfi*tri - 
      85/9*ep^-1*z3*cA^2*nli*nlj*tri*trj + 
      1285/16*ep^-1*z3*cA^3*nli*tri - 1045/48*ep^-1*z3*cA^4 - 
      863/96*ep^-1*xi*cA^2*nli*cfi*tri - 
      1229/1944*ep^-1*xi*cA^2*nli*nlj*tri*trj - 
      35345/15552*ep^-1*xi*cA^3*nli*tri + 
      1539403/124416*ep^-1*xi*cA^4 - 55/16*ep^-1*xi*z5*cA^4 + 
      3/2*ep^-1*xi*z4*cA^2*nli*cfi*tri - 
      13/16*ep^-1*xi*z4*cA^3*nli*tri - 73/64*ep^-1*xi*z4*cA^4 + 
      7*ep^-1*xi*z3*cA^2*nli*cfi*tri + 
      2/3*ep^-1*xi*z3*cA^2*nli*nlj*tri*trj - 
      37/6*ep^-1*xi*z3*cA^3*nli*tri + 389/64*ep^-1*xi*z3*cA^4 + 
      43/128*ep^-1*xi^2*cA^3*nli*tri - 3823/1536*ep^-1*xi^2*cA^4 - 
      35/512*ep^-1*xi^2*z5*cA^4 - 1/32*ep^-1*xi^2*z4*cA^3*nli*tri + 
      49/256*ep^-1*xi^2*z4*cA^4 + 1/12*ep^-1*xi^2*z3*cA^3*nli*tri - 
      1267/1536*ep^-1*xi^2*z3*cA^4 + 1657/3072*ep^-1*xi^3*cA^4 + 
      325/3072*ep^-1*xi^3*z5*cA^4 - 3/256*ep^-1*xi^3*z4*cA^4 + 
      3/256*ep^-1*xi^3*z3*cA^4 - 15/256*ep^-1*xi^4*cA^4 - 
      115/6144*ep^-1*xi^4*z5*cA^4 + 37/3072*ep^-1*xi^4*z3*cA^4 - 
      131/144*dAA4*ep^-1*NA^-1 + 335/8*dAA4*ep^-1*z5*NA^-1 + 
      307/24*dAA4*ep^-1*z3*NA^-1 - 9/32*dAA4*ep^-1*xi*NA^-1 + 
      139/16*dAA4*ep^-1*xi*z3*NA^-1 + 3/64*dAA4*ep^-1*xi^2*NA^-1 - 
      165/64*dAA4*ep^-1*xi^2*z5*NA^-1 - 
      63/64*dAA4*ep^-1*xi^2*z3*NA^-1 + 
      65/128*dAA4*ep^-1*xi^3*z5*NA^-1 + 
      9/64*dAA4*ep^-1*xi^3*z3*NA^-1 - 
      5/256*dAA4*ep^-1*xi^4*z5*NA^-1 - 
      1/32*dAA4*ep^-1*xi^4*z3*NA^-1) + 1;

Z3cc = +a*(+1/2*ep^-1*cA + 1/4*ep^-1*xi*cA) + 
   a^2*(+1/2*ep^-2*cA*nli*tri - ep^-2*cA^2 - 3/16*ep^-2*xi*cA^2 + 
      3/32*ep^-2*xi^2*cA^2 - 5/12*ep^-1*cA*nli*tri + 
      49/48*ep^-1*cA^2 - 1/32*ep^-1*xi*cA^2) + 
   a^3*(+4/9*ep^-3*cA*nli*nlj*tri*trj - 19/9*ep^-3*cA^2*nli*tri + 
      343/144*ep^-3*cA^3 + 1/24*ep^-3*xi*cA^2*nli*tri + 
      1/6*ep^-3*xi*cA^3 - 3/16*ep^-3*xi^2*cA^3 + 
      5/128*ep^-3*xi^3*cA^3 + ep^-2*cA*nli*cfi*tri - 
      10/27*ep^-2*cA*nli*nlj*tri*trj + 349/108*ep^-2*cA^2*nli*tri - 
      1873/432*ep^-2*cA^3 + 1/48*ep^-2*xi*cA^2*nli*tri - 
      61/192*ep^-2*xi*cA^3 + 21/128*ep^-2*xi^2*cA^3 - 
      1/48*ep^-2*xi^3*cA^3 - 15/4*ep^-1*cA*nli*cfi*tri - 
      35/81*ep^-1*cA*nli*nlj*tri*trj - 5/648*ep^-1*cA^2*nli*tri + 
      229/81*ep^-1*cA^3 + 4*ep^-1*z3*cA*nli*cfi*tri - 
      3*ep^-1*z3*cA^2*nli*tri + 1/4*ep^-1*z3*cA^3 - 
      7/24*ep^-1*xi*cA^2*nli*tri + 55/192*ep^-1*xi*cA^3 - 
      3/16*ep^-1*xi*z3*cA^3 - 5/64*ep^-1*xi^2*cA^3 + 
      1/32*ep^-1*xi^2*z3*cA^3 + 1/64*ep^-1*xi^3*cA^3) + 
   a^4*(+4/9*ep^-4*cA*nli*nlj*nlk*tri*trj*trk - 
      235/72*ep^-4*cA^2*nli*nlj*tri*trj + 
      2293/288*ep^-4*cA^3*nli*tri - 7283/1152*ep^-4*cA^4 + 
      1/18*ep^-4*xi*cA^2*nli*nlj*tri*trj - 
      35/144*ep^-4*xi*cA^3*nli*tri - 193/2304*ep^-4*xi*cA^4 - 
      1/64*ep^-4*xi^2*cA^3*nli*tri + 187/512*ep^-4*xi^2*cA^4 - 
      65/512*ep^-4*xi^3*cA^4 + 35/2048*ep^-4*xi^4*cA^4 + 
      2*ep^-3*cA*nli*nlj*cfj*tri*trj - 
      10/27*ep^-3*cA*nli*nlj*nlk*tri*trj*trk - 
      77/16*ep^-3*cA^2*nli*cfi*tri + 
      1247/216*ep^-3*cA^2*nli*nlj*tri*trj - 
      1019/54*ep^-3*cA^3*nli*tri + 9757/576*ep^-3*cA^4 + 
      1/16*ep^-3*xi*cA^2*nli*cfi*tri - 
      1/108*ep^-3*xi*cA^2*nli*nlj*tri*trj - 
      2/27*ep^-3*xi*cA^3*nli*tri + 2989/3456*ep^-3*xi*cA^4 + 
      37/384*ep^-3*xi^2*cA^3*nli*tri - 589/768*ep^-3*xi^2*cA^4 + 
      607/3072*ep^-3*xi^3*cA^4 - 1/48*ep^-3*xi^4*cA^4 - 
      3/8*ep^-2*cA*nli*cfi^2*tri - 
      11/2*ep^-2*cA*nli*nlj*cfj*tri*trj - 
      35/81*ep^-2*cA*nli*nlj*nlk*tri*trj*trk + 
      213/16*ep^-2*cA^2*nli*cfi*tri - 
      4391/2592*ep^-2*cA^2*nli*nlj*tri*trj + 
      186107/10368*ep^-2*cA^3*nli*tri - 69365/3456*ep^-2*cA^4 + 
      4*ep^-2*z3*cA*nli*nlj*cfj*tri*trj - 
      15/2*ep^-2*z3*cA^2*nli*cfi*tri - 
      3*ep^-2*z3*cA^2*nli*nlj*tri*trj + 93/16*ep^-2*z3*cA^3*nli*tri - 
      25/64*ep^-2*z3*cA^4 + 7/16*ep^-2*xi*cA^2*nli*cfi*tri - 
      91/648*ep^-2*xi*cA^2*nli*nlj*tri*trj + 
      5279/5184*ep^-2*xi*cA^3*nli*tri - 142559/82944*ep^-2*xi*cA^4 - 
      1/2*ep^-2*xi*z3*cA^2*nli*cfi*tri + 
      13/48*ep^-2*xi*z3*cA^3*nli*tri + 23/96*ep^-2*xi*z3*cA^4 - 
      47/192*ep^-2*xi^2*cA^3*nli*tri + 4937/6144*ep^-2*xi^2*cA^4 + 
      1/96*ep^-2*xi^2*z3*cA^3*nli*tri - 31/768*ep^-2*xi^2*z3*cA^4 - 
      91/512*ep^-2*xi^3*cA^4 + 1/256*ep^-2*xi^3*z3*cA^4 + 
      3/128*ep^-2*xi^4*cA^4 + 271/48*ep^-1*cA*nli*cfi^2*tri + 
      115/108*ep^-1*cA*nli*nlj*cfj*tri*trj - 
      83/162*ep^-1*cA*nli*nlj*nlk*tri*trj*trk - 
      22517/1728*ep^-1*cA^2*nli*cfi*tri + 
      8315/3888*ep^-1*cA^2*nli*nlj*tri*trj - 
      449239/31104*ep^-1*cA^3*nli*tri + 256337/15552*ep^-1*cA^4 + 
      15*ep^-1*z5*NA^-1*nli*dFA4i - 30*ep^-1*z5*cA*nli*cfi^2*tri + 
      15*ep^-1*z5*cA^2*nli*cfi*tri + 55/4*ep^-1*z5*cA^3*nli*tri - 
      4505/384*ep^-1*z5*cA^4 + 6*ep^-1*z4*cA*nli*nlj*cfj*tri*trj - 
      69/4*ep^-1*z4*cA^2*nli*cfi*tri - 
      9/2*ep^-1*z4*cA^2*nli*nlj*tri*trj + 
      423/32*ep^-1*z4*cA^3*nli*tri - 123/128*ep^-1*z4*cA^4 - 
      12*ep^-1*z3*NA^-1*nli*dFA4i + 37/2*ep^-1*z3*cA*nli*cfi^2*tri - 
      10*ep^-1*z3*cA*nli*nlj*cfj*tri*trj + 
      8/9*ep^-1*z3*cA*nli*nlj*nlk*tri*trj*trk + 
      43/2*ep^-1*z3*cA^2*nli*cfi*tri + 
      43/6*ep^-1*z3*cA^2*nli*nlj*tri*trj - 
      2983/96*ep^-1*z3*cA^3*nli*tri + 2485/288*ep^-1*z3*cA^4 - 
      425/192*ep^-1*xi*cA^2*nli*cfi*tri - 
      779/3888*ep^-1*xi*cA^2*nli*nlj*tri*trj + 
      2527/31104*ep^-1*xi*cA^3*nli*tri + 
      256273/248832*ep^-1*xi*cA^4 - 25/192*ep^-1*xi*z5*cA^4 + 
      3/4*ep^-1*xi*z4*cA^2*nli*cfi*tri - 
      23/32*ep^-1*xi*z4*cA^3*nli*tri + 47/64*ep^-1*xi*z4*cA^4 + 
      1/2*ep^-1*xi*z3*cA^2*nli*cfi*tri + 
      1/3*ep^-1*xi*z3*cA^2*nli*nlj*tri*trj - 
      7/16*ep^-1*xi*z3*cA^3*nli*tri - 199/192*ep^-1*xi*z3*cA^4 + 
      217/2304*ep^-1*xi^2*cA^3*nli*tri - 2063/9216*ep^-1*xi^2*cA^4 + 
      305/1024*ep^-1*xi^2*z5*cA^4 + 1/64*ep^-1*xi^2*z4*cA^3*nli*tri - 
      91/512*ep^-1*xi^2*z4*cA^4 + 1/16*ep^-1*xi^2*z3*cA^3*nli*tri - 
      9/1024*ep^-1*xi^2*z3*cA^4 + 347/6144*ep^-1*xi^3*cA^4 - 
      155/2048*ep^-1*xi^3*z5*cA^4 + 9/512*ep^-1*xi^3*z4*cA^4 + 
      91/1536*ep^-1*xi^3*z3*cA^4 - 1/128*ep^-1*xi^4*cA^4 + 
      35/12288*ep^-1*xi^4*z5*cA^4 - 41/6144*ep^-1*xi^4*z3*cA^4 - 
      21/32*dAA4*ep^-1*NA^-1 - 265/16*dAA4*ep^-1*z5*NA^-1 + 
      299/16*dAA4*ep^-1*z3*NA^-1 + 9/64*dAA4*ep^-1*xi*NA^-1 - 
      85/16*dAA4*ep^-1*xi*z5*NA^-1 + 27/32*dAA4*ep^-1*xi*z3*NA^-1 - 
      3/128*dAA4*ep^-1*xi^2*NA^-1 + 
      315/128*dAA4*ep^-1*xi^2*z5*NA^-1 - 
      63/128*dAA4*ep^-1*xi^2*z3*NA^-1 - 
      105/256*dAA4*ep^-1*xi^3*z5*NA^-1 - 
      17/128*dAA4*ep^-1*xi^3*z3*NA^-1 - 
      35/512*dAA4*ep^-1*xi^4*z5*NA^-1 + 
      1/8*dAA4*ep^-1*xi^4*z3*NA^-1) + 1;

Zqq = +a*(-ep^-1*cR1 + ep^-1*xi*cR1) + 
   a^2*(+1/2*ep^-2*cR1^2 + ep^-2*cA*cR1 - ep^-2*xi*cR1^2 - 
      5/4*ep^-2*xi*cA*cR1 + 1/2*ep^-2*xi^2*cR1^2 + 
      1/4*ep^-2*xi^2*cA*cR1 + 3/4*ep^-1*cR1^2 + ep^-1*nli*tri*cR1 - 
      17/4*ep^-1*cA*cR1 + 5/4*ep^-1*xi*cA*cR1 - 
      1/8*ep^-1*xi^2*cA*cR1) + 
   a^3*(-1/6*ep^-3*cR1^3 - ep^-3*cA*cR1^2 + 
      1/3*ep^-3*cA*nli*tri*cR1 - 7/4*ep^-3*cA^2*cR1 + 
      1/2*ep^-3*xi*cR1^3 + 9/4*ep^-3*xi*cA*cR1^2 - 
      1/3*ep^-3*xi*cA*nli*tri*cR1 + 55/24*ep^-3*xi*cA^2*cR1 - 
      1/2*ep^-3*xi^2*cR1^3 - 3/2*ep^-3*xi^2*cA*cR1^2 - 
      5/8*ep^-3*xi^2*cA^2*cR1 + 1/6*ep^-3*xi^3*cR1^3 + 
      1/4*ep^-3*xi^3*cA*cR1^2 + 1/12*ep^-3*xi^3*cA^2*cR1 - 
      3/4*ep^-2*cR1^3 - 1/3*ep^-2*nli*tri*cR1^2 + 
      8/9*ep^-2*nli*nlj*tri*trj*cR1 + 29/12*ep^-2*cA*cR1^2 - 
      56/9*ep^-2*cA*nli*tri*cR1 + 104/9*ep^-2*cA^2*cR1 + 
      3/4*ep^-2*xi*cR1^3 + ep^-2*xi*nli*tri*cR1^2 - 
      11/2*ep^-2*xi*cA*cR1^2 + ep^-2*xi*cA*nli*tri*cR1 - 
      59/12*ep^-2*xi*cA^2*cR1 + 11/8*ep^-2*xi^2*cA*cR1^2 + 
      9/8*ep^-2*xi^2*cA^2*cR1 - 1/8*ep^-2*xi^3*cA*cR1^2 - 
      1/8*ep^-2*xi^3*cA^2*cR1 - 1/2*ep^-1*cR1^3 - 
      3*ep^-1*nli*tri*cR1^2 + 2*ep^-1*nli*cfi*tri*cR1 - 
      20/27*ep^-1*nli*nlj*tri*trj*cR1 + 143/12*ep^-1*cA*cR1^2 + 
      1301/108*ep^-1*cA*nli*tri*cR1 - 10559/432*ep^-1*cA^2*cR1 - 
      4*ep^-1*z3*cA*cR1^2 + 5/2*ep^-1*z3*cA^2*cR1 - 
      17/12*ep^-1*xi*cA*nli*tri*cR1 + 371/96*ep^-1*xi*cA^2*cR1 + 
      1/2*ep^-1*xi*z3*cA^2*cR1 - 23/32*ep^-1*xi^2*cA^2*cR1 - 
      1/8*ep^-1*xi^2*z3*cA^2*cR1 + 5/48*ep^-1*xi^3*cA^2*cR1) + 
   a^4*(+1/24*ep^-4*cR1^4 + 1/2*ep^-4*cA*cR1^3 - 
      1/3*ep^-4*cA*nli*tri*cR1^2 + 2/9*ep^-4*cA*nli*nlj*tri*trj*cR1 + 
      9/4*ep^-4*cA^2*cR1^2 - 127/72*ep^-4*cA^2*nli*tri*cR1 + 
      1111/288*ep^-4*cA^3*cR1 - 1/6*ep^-4*xi*cR1^4 - 
      13/8*ep^-4*xi*cA*cR1^3 + 2/3*ep^-4*xi*cA*nli*tri*cR1^2 - 
      2/9*ep^-4*xi*cA*nli*nlj*tri*trj*cR1 - 
      127/24*ep^-4*xi*cA^2*cR1^2 + 139/72*ep^-4*xi*cA^2*nli*tri*cR1 - 
      2945/576*ep^-4*xi*cA^3*cR1 + 1/4*ep^-4*xi^2*cR1^4 + 
      15/8*ep^-4*xi^2*cA*cR1^3 - 1/3*ep^-4*xi^2*cA*nli*tri*cR1^2 + 
      379/96*ep^-4*xi^2*cA^2*cR1^2 - 
      1/6*ep^-4*xi^2*cA^2*nli*tri*cR1 + 295/192*ep^-4*xi^2*cA^3*cR1 - 
      1/6*ep^-4*xi^3*cR1^4 - 7/8*ep^-4*xi^3*cA*cR1^3 - 
      49/48*ep^-4*xi^3*cA^2*cR1^2 - 5/16*ep^-4*xi^3*cA^3*cR1 + 
      1/24*ep^-4*xi^4*cR1^4 + 1/8*ep^-4*xi^4*cA*cR1^3 + 
      11/96*ep^-4*xi^4*cA^2*cR1^2 + 1/32*ep^-4*xi^4*cA^3*cR1 + 
      3/8*ep^-3*cR1^4 - 1/6*ep^-3*nli*tri*cR1^3 - 
      2/9*ep^-3*nli*nlj*tri*trj*cR1^2 + 
      8/9*ep^-3*nli*nlj*nlk*tri*trj*trk*cR1 + 11/24*ep^-3*cA*cR1^3 + 
      32/9*ep^-3*cA*nli*tri*cR1^2 + 3/4*ep^-3*cA*nli*cfi*tri*cR1 - 
      25/3*ep^-3*cA*nli*nlj*tri*trj*cR1 - 775/72*ep^-3*cA^2*cR1^2 + 
      4087/144*ep^-3*cA^2*nli*tri*cR1 - 6451/192*ep^-3*cA^3*cR1 - 
      3/4*ep^-3*xi*cR1^4 - 1/3*ep^-3*xi*nli*tri*cR1^3 + 
      8/9*ep^-3*xi*nli*nlj*tri*trj*cR1^2 + 101/48*ep^-3*xi*cA*cR1^3 - 
      305/36*ep^-3*xi*cA*nli*tri*cR1^2 - 
      3/4*ep^-3*xi*cA*nli*cfi*tri*cR1 + 
      2/3*ep^-3*xi*cA*nli*nlj*tri*trj*cR1 + 
      3317/144*ep^-3*xi*cA^2*cR1^2 - 
      1003/144*ep^-3*xi*cA^2*nli*tri*cR1 + 
      18781/1152*ep^-3*xi*cA^3*cR1 + 3/8*ep^-3*xi^2*cR1^4 + 
      1/2*ep^-3*xi^2*nli*tri*cR1^3 - 13/4*ep^-3*xi^2*cA*cR1^3 + 
      5/4*ep^-3*xi^2*cA*nli*tri*cR1^2 - 
      211/24*ep^-3*xi^2*cA^2*cR1^2 + 
      7/12*ep^-3*xi^2*cA^2*nli*tri*cR1 - 
      575/128*ep^-3*xi^2*cA^3*cR1 + 3/4*ep^-3*xi^3*cA*cR1^3 + 
      55/32*ep^-3*xi^3*cA^2*cR1^2 + 55/64*ep^-3*xi^3*cA^3*cR1 - 
      1/16*ep^-3*xi^4*cA*cR1^3 - 5/32*ep^-3*xi^4*cA^2*cR1^2 - 
      5/64*ep^-3*xi^4*cA^3*cR1 + 25/32*ep^-2*cR1^4 + 
      13/4*ep^-2*nli*tri*cR1^3 - 1/2*ep^-2*nli*cfi*tri*cR1^2 - 
      95/54*ep^-2*nli*nlj*tri*trj*cR1^2 + 
      4*ep^-2*nli*nlj*cfj*tri*trj*cR1 - 
      20/27*ep^-2*nli*nlj*nlk*tri*trj*trk*cR1 - 
      659/48*ep^-2*cA*cR1^3 + 172/27*ep^-2*cA*nli*tri*cR1^2 - 
      147/8*ep^-2*cA*nli*cfi*tri*cR1 + 
      440/27*ep^-2*cA*nli*nlj*tri*trj*cR1 - 
      3065/864*ep^-2*cA^2*cR1^2 - 64723/864*ep^-2*cA^2*nli*tri*cR1 + 
      12043/128*ep^-2*cA^3*cR1 + 4*ep^-2*z3*cA*cR1^3 - 
      4*ep^-2*z3*cA*nli*tri*cR1^2 + 6*ep^-2*z3*cA*nli*cfi*tri*cR1 + 
      17/2*ep^-2*z3*cA^2*cR1^2 - 11/6*ep^-2*z3*cA^2*nli*tri*cR1 - 
      161/24*ep^-2*z3*cA^3*cR1 - 1/2*ep^-2*xi*cR1^4 - 
      3*ep^-2*xi*nli*tri*cR1^3 + 2*ep^-2*xi*nli*cfi*tri*cR1^2 - 
      20/27*ep^-2*xi*nli*nlj*tri*trj*cR1^2 + 
      617/48*ep^-2*xi*cA*cR1^3 + 1589/108*ep^-2*xi*cA*nli*tri*cR1^2 + 
      53/8*ep^-2*xi*cA*nli*cfi*tri*cR1 - 
      8/27*ep^-2*xi*cA*nli*nlj*tri*trj*cR1 - 
      29047/864*ep^-2*xi*cA^2*cR1^2 + 
      8053/864*ep^-2*xi*cA^2*nli*tri*cR1 - 
      156161/6912*ep^-2*xi*cA^3*cR1 - 4*ep^-2*xi*z3*cA*cR1^3 - 
      6*ep^-2*xi*z3*cA*nli*cfi*tri*cR1 + 2*ep^-2*xi*z3*cA^2*cR1^2 + 
      19/4*ep^-2*xi*z3*cA^2*nli*tri*cR1 - 
      57/32*ep^-2*xi*z3*cA^3*cR1 - 3/32*ep^-2*xi^2*cA*cR1^3 - 
      37/24*ep^-2*xi^2*cA*nli*tri*cR1^2 + 
      283/48*ep^-2*xi^2*cA^2*cR1^2 - 
      11/12*ep^-2*xi^2*cA^2*nli*tri*cR1 + 
      4183/768*ep^-2*xi^2*cA^3*cR1 + 5/8*ep^-2*xi^2*z3*cA^2*cR1^2 - 
      1/24*ep^-2*xi^2*z3*cA^2*nli*tri*cR1 + 
      127/192*ep^-2*xi^2*z3*cA^3*cR1 - 47/48*ep^-2*xi^3*cA^2*cR1^2 - 
      17/16*ep^-2*xi^3*cA^3*cR1 - 1/8*ep^-2*xi^3*z3*cA^2*cR1^2 - 
      5/64*ep^-2*xi^3*z3*cA^3*cR1 + 43/384*ep^-2*xi^4*cA^2*cR1^2 + 
      7/64*ep^-2*xi^4*cA^3*cR1 + 1027/32*ep^-1*cR1^4 + 
      33/2*ep^-1*dFA4R1*NR1^-1 - 32*ep^-1*nli*dFF4iR1*NR1^-1 + 
      119/12*ep^-1*nli*tri*cR1^3 - 31/2*ep^-1*nli*cfi*tri*cR1^2 - 
      3/4*ep^-1*nli*cfi^2*tri*cR1 + 
      23/9*ep^-1*nli*nlj*tri*trj*cR1^2 - 
      11*ep^-1*nli*nlj*cfj*tri*trj*cR1 - 
      70/81*ep^-1*nli*nlj*nlk*tri*trj*trk*cR1 - 
      5131/48*ep^-1*cA*cR1^3 - 1607/36*ep^-1*cA*nli*tri*cR1^2 + 
      2945/48*ep^-1*cA*nli*cfi*tri*cR1 - 
      6835/972*ep^-1*cA*nli*nlj*tri*trj*cR1 + 
      23777/144*ep^-1*cA^2*cR1^2 + 
      1365691/15552*ep^-1*cA^2*nli*tri*cR1 - 
      10059589/62208*ep^-1*cA^3*cR1 - 160*ep^-1*z5*cR1^4 + 
      85/2*ep^-1*z5*dFA4R1*NR1^-1 + 360*ep^-1*z5*cA*cR1^3 - 
      40*ep^-1*z5*cA*nli*tri*cR1^2 - 395/2*ep^-1*z5*cA^2*cR1^2 + 
      20*ep^-1*z5*cA^2*nli*tri*cR1 + 1865/48*ep^-1*z5*cA^3*cR1 - 
      6*ep^-1*z4*cA*nli*tri*cR1^2 - 3*ep^-1*z4*cA*nli*cfi*tri*cR1 + 
      33/2*ep^-1*z4*cA^2*cR1^2 + 25/4*ep^-1*z4*cA^2*nli*tri*cR1 - 
      173/16*ep^-1*z4*cA^3*cR1 + 100*ep^-1*z3*cR1^4 - 
      95/2*ep^-1*z3*dFA4R1*NR1^-1 + 4*ep^-1*z3*nli*tri*cR1^3 + 
      12*ep^-1*z3*nli*cfi*tri*cR1^2 + 
      8*ep^-1*z3*nli*nlj*cfj*tri*trj*cR1 - 212*ep^-1*z3*cA*cR1^3 + 
      28*ep^-1*z3*cA*nli*tri*cR1^2 - 39*ep^-1*z3*cA*nli*cfi*tri*cR1 - 
      28/3*ep^-1*z3*cA*nli*nlj*tri*trj*cR1 + 
      107/2*ep^-1*z3*cA^2*cR1^2 + 119/12*ep^-1*z3*cA^2*nli*tri*cR1 + 
      1489/96*ep^-1*z3*cA^3*cR1 + 1/4*ep^-1*xi*dFA4R1*NR1^-1 - 
      767/48*ep^-1*xi*cA*nli*cfi*tri*cR1 - 
      269/243*ep^-1*xi*cA*nli*nlj*tri*trj*cR1 + 
      3/4*ep^-1*xi*cA^2*cR1^2 - 
      48865/15552*ep^-1*xi*cA^2*nli*tri*cR1 + 
      2127929/124416*ep^-1*xi*cA^3*cR1 - 
      35/2*ep^-1*xi*z5*dFA4R1*NR1^-1 + 5/4*ep^-1*xi*z5*cA^2*cR1^2 - 
      665/96*ep^-1*xi*z5*cA^3*cR1 + 
      3*ep^-1*xi*z4*cA*nli*cfi*tri*cR1 - 
      15/8*ep^-1*xi*z4*cA^2*nli*tri*cR1 - 
      87/64*ep^-1*xi*z4*cA^3*cR1 + 12*ep^-1*xi*z3*dFA4R1*NR1^-1 + 
      11*ep^-1*xi*z3*cA*nli*cfi*tri*cR1 + 
      4/3*ep^-1*xi*z3*cA*nli*nlj*tri*trj*cR1 - 
      7/8*ep^-1*xi*z3*cA^2*cR1^2 - 
      59/6*ep^-1*xi*z3*cA^2*nli*tri*cR1 + 
      1013/96*ep^-1*xi*z3*cA^3*cR1 + 
      109/288*ep^-1*xi^2*cA^2*nli*tri*cR1 - 
      13883/4608*ep^-1*xi^2*cA^3*cR1 + 
      5/4*ep^-1*xi^2*z5*dFA4R1*NR1^-1 + 5/12*ep^-1*xi^2*z5*cA^3*cR1 - 
      1/16*ep^-1*xi^2*z4*cA^2*nli*tri*cR1 + 
      43/128*ep^-1*xi^2*z4*cA^3*cR1 + 
      7/4*ep^-1*xi^2*z3*dFA4R1*NR1^-1 + 
      7/24*ep^-1*xi^2*z3*cA^2*nli*tri*cR1 - 
      253/128*ep^-1*xi^2*z3*cA^3*cR1 + 263/384*ep^-1*xi^3*cA^3*cR1 + 
      5/8*ep^-1*xi^3*z5*dFA4R1*NR1^-1 + 5/96*ep^-1*xi^3*z5*cA^3*cR1 - 
      3/128*ep^-1*xi^3*z4*cA^3*cR1 - 
      5/4*ep^-1*xi^3*z3*dFA4R1*NR1^-1 + 
      65/384*ep^-1*xi^3*z3*cA^3*cR1 - 19/256*ep^-1*xi^4*cA^3*cR1 - 
      5/32*ep^-1*xi^4*z5*dFA4R1*NR1^-1 - 
      5/384*ep^-1*xi^4*z5*cA^3*cR1 + 
      7/32*ep^-1*xi^4*z3*dFA4R1*NR1^-1 - 
      1/768*ep^-1*xi^4*z3*cA^3*cR1) + 1;

(* renormalization constants for gauge boson-ghost-ghost and gauge boson-fermion-fermion  vertexes 
 (the external fermion  line is transformed according to the fermion representation R1)  

 *)

Z1ccg = +a*(-1/2*ep^-1*cA + 1/2*ep^-1*xi*cA) + 
   a^2*(+5/8*ep^-2*cA^2 - 7/8*ep^-2*xi*cA^2 + 1/4*ep^-2*xi^2*cA^2 - 
      3/8*ep^-1*cA^2 + 7/16*ep^-1*xi*cA^2 - 1/16*ep^-1*xi^2*cA^2) + 
   a^3*(+1/6*ep^-3*cA^2*nli*tri - 55/48*ep^-3*cA^3 - 
      1/6*ep^-3*xi*cA^2*nli*tri + 85/48*ep^-3*xi*cA^3 - 
      3/4*ep^-3*xi^2*cA^3 + 1/8*ep^-3*xi^3*cA^3 - 
      5/12*ep^-2*cA^2*nli*tri + 43/24*ep^-2*cA^3 + 
      5/12*ep^-2*xi*cA^2*nli*tri - 119/48*ep^-2*xi*cA^3 + 
      25/32*ep^-2*xi^2*cA^3 - 3/32*ep^-2*xi^3*cA^3 + 
      5/8*ep^-1*cA^2*nli*tri - 125/96*ep^-1*cA^3 - 
      5/8*ep^-1*xi*cA^2*nli*tri + 103/64*ep^-1*xi*cA^3 - 
      23/64*ep^-1*xi^2*cA^3 + 5/96*ep^-1*xi^3*cA^3) + 
   a^4*(+1/9*ep^-4*cA^2*nli*nlj*tri*trj - 
      139/144*ep^-4*cA^3*nli*tri + 2945/1152*ep^-4*cA^4 - 
      1/9*ep^-4*xi*cA^2*nli*nlj*tri*trj + 
      163/144*ep^-4*xi*cA^3*nli*tri - 4715/1152*ep^-4*xi*cA^4 - 
      1/6*ep^-4*xi^2*cA^3*nli*tri + 385/192*ep^-4*xi^2*cA^4 - 
      17/32*ep^-4*xi^3*cA^4 + 1/16*ep^-4*xi^4*cA^4 + 
      3/8*ep^-3*cA^2*nli*cfi*tri - 5/18*ep^-3*cA^2*nli*nlj*tri*trj + 
      143/48*ep^-3*cA^3*nli*tri - 3755/576*ep^-3*cA^4 - 
      3/8*ep^-3*xi*cA^2*nli*cfi*tri + 
      5/18*ep^-3*xi*cA^2*nli*nlj*tri*trj - 
      83/24*ep^-3*xi*cA^3*nli*tri + 2785/288*ep^-3*xi*cA^4 + 
      23/48*ep^-3*xi^2*cA^3*nli*tri - 379/96*ep^-3*xi^2*cA^4 + 
      113/128*ep^-3*xi^3*cA^4 - 11/128*ep^-3*xi^4*cA^4 - 
      25/8*ep^-2*cA^2*nli*cfi*tri + 5/54*ep^-2*cA^2*nli*nlj*tri*trj - 
      3209/864*ep^-2*cA^3*nli*tri + 3553/432*ep^-2*cA^4 + 
      3*ep^-2*z3*cA^2*nli*cfi*tri - 9/4*ep^-2*z3*cA^3*nli*tri + 
      3/16*ep^-2*z3*cA^4 + 25/8*ep^-2*xi*cA^2*nli*cfi*tri - 
      5/54*ep^-2*xi*cA^2*nli*nlj*tri*trj + 
      1933/432*ep^-2*xi*cA^3*nli*tri - 77701/6912*ep^-2*xi*cA^4 - 
      3*ep^-2*xi*z3*cA^2*nli*cfi*tri + 9/4*ep^-2*xi*z3*cA^3*nli*tri - 
      21/64*ep^-2*xi*z3*cA^4 - 73/96*ep^-2*xi^2*cA^3*nli*tri + 
      5663/1536*ep^-2*xi^2*cA^4 + 21/128*ep^-2*xi^2*z3*cA^4 - 
      289/384*ep^-2*xi^3*cA^4 - 3/128*ep^-2*xi^3*z3*cA^4 + 
      127/1536*ep^-2*xi^4*cA^4 + 161/24*ep^-1*cA^2*nli*cfi*tri + 
      251/486*ep^-1*cA^2*nli*nlj*tri*trj + 
      3083/3888*ep^-1*cA^3*nli*tri - 46945/7776*ep^-1*cA^4 + 
      155/96*ep^-1*z5*cA^4 - 3/2*ep^-1*z4*cA^2*nli*cfi*tri + 
      9/8*ep^-1*z4*cA^3*nli*tri - 3/32*ep^-1*z4*cA^4 - 
      4*ep^-1*z3*cA^2*nli*cfi*tri - 
      2/3*ep^-1*z3*cA^2*nli*nlj*tri*trj + 
      41/12*ep^-1*z3*cA^3*nli*tri - 79/48*ep^-1*z3*cA^4 - 
      161/24*ep^-1*xi*cA^2*nli*cfi*tri - 
      251/486*ep^-1*xi*cA^2*nli*nlj*tri*trj - 
      16409/15552*ep^-1*xi*cA^3*nli*tri + 
      448919/62208*ep^-1*xi*cA^4 - 355/192*ep^-1*xi*z5*cA^4 + 
      3/2*ep^-1*xi*z4*cA^2*nli*cfi*tri - 
      9/8*ep^-1*xi*z4*cA^3*nli*tri + 21/128*ep^-1*xi*z4*cA^4 + 
      4*ep^-1*xi*z3*cA^2*nli*cfi*tri + 
      2/3*ep^-1*xi*z3*cA^2*nli*nlj*tri*trj - 
      169/48*ep^-1*xi*z3*cA^3*nli*tri + 769/384*ep^-1*xi*z3*cA^4 + 
      151/576*ep^-1*xi^2*cA^3*nli*tri - 3383/2304*ep^-1*xi^2*cA^4 + 
      135/512*ep^-1*xi^2*z5*cA^4 - 21/256*ep^-1*xi^2*z4*cA^4 + 
      5/48*ep^-1*xi^2*z3*cA^3*nli*tri - 647/1536*ep^-1*xi^2*z3*cA^4 + 
      167/512*ep^-1*xi^3*cA^4 - 35/1536*ep^-1*xi^3*z5*cA^4 + 
      3/256*ep^-1*xi^3*z4*cA^4 + 25/384*ep^-1*xi^3*z3*cA^4 - 
      19/512*ep^-1*xi^4*cA^4 - 5/768*ep^-1*xi^4*z5*cA^4 - 
      1/1536*ep^-1*xi^4*z3*cA^4 + 35/8*dAA4*ep^-1*z5*NA^-1 - 
      17/4*dAA4*ep^-1*z3*NA^-1 - 85/16*dAA4*ep^-1*xi*z5*NA^-1 + 
      83/16*dAA4*ep^-1*xi*z3*NA^-1 + 75/64*dAA4*ep^-1*xi^2*z5*NA^-1 - 
      63/64*dAA4*ep^-1*xi^2*z3*NA^-1 - 
      5/32*dAA4*ep^-1*xi^3*z5*NA^-1 - 1/16*dAA4*ep^-1*xi^3*z3*NA^-1 - 
      5/64*dAA4*ep^-1*xi^4*z5*NA^-1 + 
      7/64*dAA4*ep^-1*xi^4*z3*NA^-1) + 1;

Z1qqg = +a*(-ep^-1*cR1 - ep^-1*cA + ep^-1*xi*cR1 + 1/4*ep^-1*xi*cA) + 
   a^2*(+1/2*ep^-2*cR1^2 + 2*ep^-2*cA*cR1 - 1/2*ep^-2*cA*nli*tri + 
      17/8*ep^-2*cA^2 - ep^-2*xi*cR1^2 - 5/2*ep^-2*xi*cA*cR1 - 
      9/16*ep^-2*xi*cA^2 + 1/2*ep^-2*xi^2*cR1^2 + 
      1/2*ep^-2*xi^2*cA*cR1 + 3/32*ep^-2*xi^2*cA^2 + 3/4*ep^-1*cR1^2 +
       ep^-1*nli*tri*cR1 - 17/4*ep^-1*cA*cR1 + 
      5/12*ep^-1*cA*nli*tri - 67/48*ep^-1*cA^2 + 
      5/4*ep^-1*xi*cA*cR1 + 15/32*ep^-1*xi*cA^2 - 
      1/8*ep^-1*xi^2*cA*cR1 - 1/16*ep^-1*xi^2*cA^2) + 
   a^3*(-1/6*ep^-3*cR1^3 - 3/2*ep^-3*cA*cR1^2 + 
      5/6*ep^-3*cA*nli*tri*cR1 - 4/9*ep^-3*cA*nli*nlj*tri*trj - 
      39/8*ep^-3*cA^2*cR1 + 109/36*ep^-3*cA^2*nli*tri - 
      805/144*ep^-3*cA^3 + 1/2*ep^-3*xi*cR1^3 + 
      27/8*ep^-3*xi*cA*cR1^2 - 5/6*ep^-3*xi*cA*nli*tri*cR1 + 
      311/48*ep^-3*xi*cA^2*cR1 - 5/24*ep^-3*xi*cA^2*nli*tri + 
      17/12*ep^-3*xi*cA^3 - 1/2*ep^-3*xi^2*cR1^3 - 
      9/4*ep^-3*xi^2*cA*cR1^2 - 59/32*ep^-3*xi^2*cA^2*cR1 - 
      21/64*ep^-3*xi^2*cA^3 + 1/6*ep^-3*xi^3*cR1^3 + 
      3/8*ep^-3*xi^3*cA*cR1^2 + 23/96*ep^-3*xi^3*cA^2*cR1 + 
      5/128*ep^-3*xi^3*cA^3 - 3/4*ep^-2*cR1^3 - 
      1/3*ep^-2*nli*tri*cR1^2 + 8/9*ep^-2*nli*nlj*tri*trj*cR1 + 
      5/3*ep^-2*cA*cR1^2 - 275/36*ep^-2*cA*nli*tri*cR1 - 
      ep^-2*cA*nli*cfi*tri + 10/27*ep^-2*cA*nli*nlj*tri*trj + 
      2477/144*ep^-2*cA^2*cR1 - 923/216*ep^-2*cA^2*nli*tri + 
      6779/864*ep^-2*cA^3 + 3/4*ep^-2*xi*cR1^3 + 
      ep^-2*xi*nli*tri*cR1^2 - 85/16*ep^-2*xi*cA*cR1^2 + 
      5/3*ep^-2*xi*cA*nli*tri*cR1 - 291/32*ep^-2*xi*cA^2*cR1 + 
      19/48*ep^-2*xi*cA^2*nli*tri - 7/3*ep^-2*xi*cA^3 + 
      11/8*ep^-2*xi^2*cA*cR1^2 + 67/32*ep^-2*xi^2*cA^2*cR1 + 
      69/128*ep^-2*xi^2*cA^3 - 1/8*ep^-2*xi^3*cA*cR1^2 - 
      7/32*ep^-2*xi^3*cA^2*cR1 - 11/192*ep^-2*xi^3*cA^3 - 
      1/2*ep^-1*cR1^3 - 3*ep^-1*nli*tri*cR1^2 + 
      2*ep^-1*nli*cfi*tri*cR1 - 20/27*ep^-1*nli*nlj*tri*trj*cR1 + 
      143/12*ep^-1*cA*cR1^2 + 1301/108*ep^-1*cA*nli*tri*cR1 + 
      15/4*ep^-1*cA*nli*cfi*tri + 35/81*ep^-1*cA*nli*nlj*tri*trj - 
      10559/432*ep^-1*cA^2*cR1 + 205/324*ep^-1*cA^2*nli*tri - 
      10703/2592*ep^-1*cA^3 - 4*ep^-1*z3*cA*cR1^2 - 
      4*ep^-1*z3*cA*nli*cfi*tri + 5/2*ep^-1*z3*cA^2*cR1 + 
      3*ep^-1*z3*cA^2*nli*tri - 1/4*ep^-1*z3*cA^3 - 
      17/12*ep^-1*xi*cA*nli*tri*cR1 + 371/96*ep^-1*xi*cA^2*cR1 - 
      1/3*ep^-1*xi*cA^2*nli*tri + 127/96*ep^-1*xi*cA^3 + 
      1/2*ep^-1*xi*z3*cA^2*cR1 + 3/16*ep^-1*xi*z3*cA^3 - 
      23/32*ep^-1*xi^2*cA^2*cR1 - 9/32*ep^-1*xi^2*cA^3 - 
      1/8*ep^-1*xi^2*z3*cA^2*cR1 - 1/32*ep^-1*xi^2*z3*cA^3 + 
      5/48*ep^-1*xi^3*cA^2*cR1 + 7/192*ep^-1*xi^3*cA^3) + 
   a^4*(+1/24*ep^-4*cR1^4 + 2/3*ep^-4*cA*cR1^3 - 
      7/12*ep^-4*cA*nli*tri*cR1^2 + 
      2/3*ep^-4*cA*nli*nlj*tri*trj*cR1 - 
      4/9*ep^-4*cA*nli*nlj*nlk*tri*trj*trk + 69/16*ep^-4*cA^2*cR1^2 - 
      45/8*ep^-4*cA^2*nli*tri*cR1 + 
      103/24*ep^-4*cA^2*nli*nlj*tri*trj + 1279/96*ep^-4*cA^3*cR1 - 
      1355/96*ep^-4*cA^3*nli*tri + 1165/72*ep^-4*cA^4 - 
      1/6*ep^-4*xi*cR1^4 - 13/6*ep^-4*xi*cA*cR1^3 + 
      7/6*ep^-4*xi*cA*nli*tri*cR1^2 - 
      2/3*ep^-4*xi*cA*nli*nlj*tri*trj*cR1 - 
      979/96*ep^-4*xi*cA^2*cR1^2 + 149/24*ep^-4*xi*cA^2*nli*tri*cR1 - 
      1/6*ep^-4*xi*cA^2*nli*nlj*tri*trj - 
      3469/192*ep^-4*xi*cA^3*cR1 + 71/48*ep^-4*xi*cA^3*nli*tri - 
      3005/768*ep^-4*xi*cA^4 + 1/4*ep^-4*xi^2*cR1^4 + 
      5/2*ep^-4*xi^2*cA*cR1^3 - 7/12*ep^-4*xi^2*cA*nli*tri*cR1^2 + 
      1475/192*ep^-4*xi^2*cA^2*cR1^2 - 
      7/12*ep^-4*xi^2*cA^2*nli*tri*cR1 + 
      1115/192*ep^-4*xi^2*cA^3*cR1 - 7/64*ep^-4*xi^2*cA^3*nli*tri + 
      517/512*ep^-4*xi^2*cA^4 - 1/6*ep^-4*xi^3*cR1^4 - 
      7/6*ep^-4*xi^3*cA*cR1^3 - 97/48*ep^-4*xi^3*cA^2*cR1^2 - 
      113/96*ep^-4*xi^3*cA^3*cR1 - 95/512*ep^-4*xi^3*cA^4 + 
      1/24*ep^-4*xi^4*cR1^4 + 1/6*ep^-4*xi^4*cA*cR1^3 + 
      43/192*ep^-4*xi^4*cA^2*cR1^2 + 11/96*ep^-4*xi^4*cA^3*cR1 + 
      35/2048*ep^-4*xi^4*cA^4 + 3/8*ep^-3*cR1^4 - 
      1/6*ep^-3*nli*tri*cR1^3 - 2/9*ep^-3*nli*nlj*tri*trj*cR1^2 + 
      8/9*ep^-3*nli*nlj*nlk*tri*trj*trk*cR1 + 29/24*ep^-3*cA*cR1^3 + 
      67/18*ep^-3*cA*nli*tri*cR1^2 + 7/4*ep^-3*cA*nli*cfi*tri*cR1 - 
      545/54*ep^-3*cA*nli*nlj*tri*trj*cR1 - 
      2*ep^-3*cA*nli*nlj*cfj*tri*trj + 
      10/27*ep^-3*cA*nli*nlj*nlk*tri*trj*trk - 
      1769/144*ep^-3*cA^2*cR1^2 + 18811/432*ep^-3*cA^2*nli*tri*cR1 + 
      107/16*ep^-3*cA^2*nli*cfi*tri - 
      1517/216*ep^-3*cA^2*nli*nlj*tri*trj - 
      109603/1728*ep^-3*cA^3*cR1 + 25685/864*ep^-3*cA^3*nli*tri - 
      40645/1152*ep^-3*cA^4 - 3/4*ep^-3*xi*cR1^4 - 
      1/3*ep^-3*xi*nli*tri*cR1^3 + 
      8/9*ep^-3*xi*nli*nlj*tri*trj*cR1^2 + 7/6*ep^-3*xi*cA*cR1^3 - 
      359/36*ep^-3*xi*cA*nli*tri*cR1^2 - 
      7/4*ep^-3*xi*cA*nli*cfi*tri*cR1 + 
      34/27*ep^-3*xi*cA*nli*nlj*tri*trj*cR1 + 
      2185/72*ep^-3*xi*cA^2*cR1^2 - 
      1717/108*ep^-3*xi*cA^2*nli*tri*cR1 - 
      7/16*ep^-3*xi*cA^2*nli*cfi*tri + 
      31/108*ep^-3*xi*cA^2*nli*nlj*tri*trj + 
      143591/3456*ep^-3*xi*cA^3*cR1 - 
      3203/864*ep^-3*xi*cA^3*nli*tri + 66523/6912*ep^-3*xi*cA^4 + 
      3/8*ep^-3*xi^2*cR1^4 + 1/2*ep^-3*xi^2*nli*tri*cR1^3 - 
      49/16*ep^-3*xi^2*cA*cR1^3 + 41/24*ep^-3*xi^2*cA*nli*tri*cR1^2 - 
      4865/384*ep^-3*xi^2*cA^2*cR1^2 + 
      143/96*ep^-3*xi^2*cA^2*nli*tri*cR1 - 
      145/12*ep^-3*xi^2*cA^3*cR1 + 119/384*ep^-3*xi^2*cA^3*nli*tri - 
      991/384*ep^-3*xi^2*cA^4 + 3/4*ep^-3*xi^3*cA*cR1^3 + 
      159/64*ep^-3*xi^3*cA^2*cR1^2 + 431/192*ep^-3*xi^3*cA^3*cR1 + 
      1427/3072*ep^-3*xi^3*cA^4 - 1/16*ep^-3*xi^4*cA*cR1^3 - 
      7/32*ep^-3*xi^4*cA^2*cR1^2 - 149/768*ep^-3*xi^4*cA^3*cR1 - 
      61/1536*ep^-3*xi^4*cA^4 + 25/32*ep^-2*cR1^4 + 
      13/4*ep^-2*nli*tri*cR1^3 - 1/2*ep^-2*nli*cfi*tri*cR1^2 - 
      95/54*ep^-2*nli*nlj*tri*trj*cR1^2 + 
      4*ep^-2*nli*nlj*cfj*tri*trj*cR1 - 
      20/27*ep^-2*nli*nlj*nlk*tri*trj*trk*cR1 - 
      635/48*ep^-2*cA*cR1^3 + 4183/432*ep^-2*cA*nli*tri*cR1^2 - 
      193/8*ep^-2*cA*nli*cfi*tri*cR1 + 3/8*ep^-2*cA*nli*cfi^2*tri + 
      5515/324*ep^-2*cA*nli*nlj*tri*trj*cR1 + 
      11/2*ep^-2*cA*nli*nlj*cfj*tri*trj + 
      35/81*ep^-2*cA*nli*nlj*nlk*tri*trj*trk - 
      28531/1728*ep^-2*cA^2*cR1^2 - 
      235241/2592*ep^-2*cA^2*nli*tri*cR1 - 
      353/16*ep^-2*cA^2*nli*cfi*tri + 
      3401/2592*ep^-2*cA^2*nli*nlj*tri*trj + 
      1333217/10368*ep^-2*cA^3*cR1 - 
      238415/10368*ep^-2*cA^3*nli*tri + 239239/6912*ep^-2*cA^4 + 
      4*ep^-2*z3*cA*cR1^3 - 4*ep^-2*z3*cA*nli*tri*cR1^2 + 
      10*ep^-2*z3*cA*nli*cfi*tri*cR1 - 
      4*ep^-2*z3*cA*nli*nlj*cfj*tri*trj + 25/2*ep^-2*z3*cA^2*cR1^2 - 
      29/6*ep^-2*z3*cA^2*nli*tri*cR1 + 
      33/2*ep^-2*z3*cA^2*nli*cfi*tri + 
      3*ep^-2*z3*cA^2*nli*nlj*tri*trj - 215/24*ep^-2*z3*cA^3*cR1 - 
      201/16*ep^-2*z3*cA^3*nli*tri + 61/64*ep^-2*z3*cA^4 - 
      1/2*ep^-2*xi*cR1^4 - 3*ep^-2*xi*nli*tri*cR1^3 + 
      2*ep^-2*xi*nli*cfi*tri*cR1^2 - 
      20/27*ep^-2*xi*nli*nlj*tri*trj*cR1^2 + 
      611/48*ep^-2*xi*cA*cR1^3 + 377/27*ep^-2*xi*cA*nli*tri*cR1^2 + 
      87/8*ep^-2*xi*cA*nli*cfi*tri*cR1 - 
      4/81*ep^-2*xi*cA*nli*nlj*tri*trj*cR1 - 
      104677/3456*ep^-2*xi*cA^2*cR1^2 + 
      20353/1296*ep^-2*xi*cA^2*nli*tri*cR1 + 
      43/16*ep^-2*xi*cA^2*nli*cfi*tri + 
      31/648*ep^-2*xi*cA^2*nli*nlj*tri*trj - 
      865873/20736*ep^-2*xi*cA^3*cR1 + 
      17539/5184*ep^-2*xi*cA^3*nli*tri - 837265/82944*ep^-2*xi*cA^4 - 
      4*ep^-2*xi*z3*cA*cR1^3 - 10*ep^-2*xi*z3*cA*nli*cfi*tri*cR1 + 
      ep^-2*xi*z3*cA^2*cR1^2 + 31/4*ep^-2*xi*z3*cA^2*nli*tri*cR1 - 
      5/2*ep^-2*xi*z3*cA^2*nli*cfi*tri - 67/32*ep^-2*xi*z3*cA^3*cR1 + 
      95/48*ep^-2*xi*z3*cA^3*nli*tri - 163/192*ep^-2*xi*z3*cA^4 - 
      3/32*ep^-2*xi^2*cA*cR1^3 - 37/24*ep^-2*xi^2*cA*nli*tri*cR1^2 + 
      1123/192*ep^-2*xi^2*cA^2*cR1^2 - 
      55/32*ep^-2*xi^2*cA^2*nli*tri*cR1 + 
      2499/256*ep^-2*xi^2*cA^3*cR1 - 37/96*ep^-2*xi^2*cA^3*nli*tri + 
      16109/6144*ep^-2*xi^2*cA^4 + 5/8*ep^-2*xi^2*z3*cA^2*cR1^2 - 
      1/24*ep^-2*xi^2*z3*cA^2*nli*tri*cR1 + 
      217/192*ep^-2*xi^2*z3*cA^3*cR1 - 
      1/96*ep^-2*xi^2*z3*cA^3*nli*tri + 193/768*ep^-2*xi^2*z3*cA^4 - 
      47/48*ep^-2*xi^3*cA^2*cR1^2 - 461/256*ep^-2*xi^3*cA^3*cR1 - 
      47/96*ep^-2*xi^3*cA^4 - 1/8*ep^-2*xi^3*z3*cA^2*cR1^2 - 
      9/64*ep^-2*xi^3*z3*cA^3*cR1 - 7/256*ep^-2*xi^3*z3*cA^4 + 
      43/384*ep^-2*xi^4*cA^2*cR1^2 + 23/128*ep^-2*xi^4*cA^3*cR1 + 
      71/1536*ep^-2*xi^4*cA^4 + 1027/32*ep^-1*cR1^4 + 
      33/2*ep^-1*dFA4R1*NR1^-1 - 32*ep^-1*nli*dFF4iR1*NR1^-1 + 
      119/12*ep^-1*nli*tri*cR1^3 - 31/2*ep^-1*nli*cfi*tri*cR1^2 - 
      3/4*ep^-1*nli*cfi^2*tri*cR1 + 
      23/9*ep^-1*nli*nlj*tri*trj*cR1^2 - 
      11*ep^-1*nli*nlj*cfj*tri*trj*cR1 - 
      70/81*ep^-1*nli*nlj*nlk*tri*trj*trk*cR1 - 
      5131/48*ep^-1*cA*cR1^3 - 1607/36*ep^-1*cA*nli*tri*cR1^2 + 
      2945/48*ep^-1*cA*nli*cfi*tri*cR1 - 
      271/48*ep^-1*cA*nli*cfi^2*tri - 
      6835/972*ep^-1*cA*nli*nlj*tri*trj*cR1 - 
      115/108*ep^-1*cA*nli*nlj*cfj*tri*trj + 
      83/162*ep^-1*cA*nli*nlj*nlk*tri*trj*trk + 
      23777/144*ep^-1*cA^2*cR1^2 + 
      1365691/15552*ep^-1*cA^2*nli*tri*cR1 + 
      34109/1728*ep^-1*cA^2*nli*cfi*tri - 
      6307/3888*ep^-1*cA^2*nli*nlj*tri*trj - 
      10059589/62208*ep^-1*cA^3*cR1 + 
      473903/31104*ep^-1*cA^3*nli*tri - 350227/15552*ep^-1*cA^4 - 
      15*ep^-1*z5*NA^-1*nli*dFA4i - 160*ep^-1*z5*cR1^4 + 
      85/2*ep^-1*z5*dFA4R1*NR1^-1 + 360*ep^-1*z5*cA*cR1^3 - 
      40*ep^-1*z5*cA*nli*tri*cR1^2 + 30*ep^-1*z5*cA*nli*cfi^2*tri - 
      395/2*ep^-1*z5*cA^2*cR1^2 + 20*ep^-1*z5*cA^2*nli*tri*cR1 - 
      15*ep^-1*z5*cA^2*nli*cfi*tri + 1865/48*ep^-1*z5*cA^3*cR1 - 
      55/4*ep^-1*z5*cA^3*nli*tri + 5125/384*ep^-1*z5*cA^4 - 
      6*ep^-1*z4*cA*nli*tri*cR1^2 - 3*ep^-1*z4*cA*nli*cfi*tri*cR1 - 
      6*ep^-1*z4*cA*nli*nlj*cfj*tri*trj + 33/2*ep^-1*z4*cA^2*cR1^2 + 
      25/4*ep^-1*z4*cA^2*nli*tri*cR1 + 
      63/4*ep^-1*z4*cA^2*nli*cfi*tri + 
      9/2*ep^-1*z4*cA^2*nli*nlj*tri*trj - 173/16*ep^-1*z4*cA^3*cR1 - 
      387/32*ep^-1*z4*cA^3*nli*tri + 111/128*ep^-1*z4*cA^4 + 
      12*ep^-1*z3*NA^-1*nli*dFA4i + 100*ep^-1*z3*cR1^4 - 
      95/2*ep^-1*z3*dFA4R1*NR1^-1 + 4*ep^-1*z3*nli*tri*cR1^3 + 
      12*ep^-1*z3*nli*cfi*tri*cR1^2 + 
      8*ep^-1*z3*nli*nlj*cfj*tri*trj*cR1 - 212*ep^-1*z3*cA*cR1^3 + 
      28*ep^-1*z3*cA*nli*tri*cR1^2 - 39*ep^-1*z3*cA*nli*cfi*tri*cR1 - 
      37/2*ep^-1*z3*cA*nli*cfi^2*tri - 
      28/3*ep^-1*z3*cA*nli*nlj*tri*trj*cR1 + 
      10*ep^-1*z3*cA*nli*nlj*cfj*tri*trj - 
      8/9*ep^-1*z3*cA*nli*nlj*nlk*tri*trj*trk + 
      107/2*ep^-1*z3*cA^2*cR1^2 + 119/12*ep^-1*z3*cA^2*nli*tri*cR1 - 
      51/2*ep^-1*z3*cA^2*nli*cfi*tri - 
      47/6*ep^-1*z3*cA^2*nli*nlj*tri*trj + 
      1489/96*ep^-1*z3*cA^3*cR1 + 3311/96*ep^-1*z3*cA^3*nli*tri - 
      2959/288*ep^-1*z3*cA^4 + 1/4*ep^-1*xi*dFA4R1*NR1^-1 - 
      767/48*ep^-1*xi*cA*nli*cfi*tri*cR1 - 
      269/243*ep^-1*xi*cA*nli*nlj*tri*trj*cR1 + 
      3/4*ep^-1*xi*cA^2*cR1^2 - 
      48865/15552*ep^-1*xi*cA^2*nli*tri*cR1 - 
      863/192*ep^-1*xi*cA^2*nli*cfi*tri - 
      1229/3888*ep^-1*xi*cA^2*nli*nlj*tri*trj + 
      2127929/124416*ep^-1*xi*cA^3*cR1 - 
      35345/31104*ep^-1*xi*cA^3*nli*tri + 
      1539403/248832*ep^-1*xi*cA^4 - 35/2*ep^-1*xi*z5*dFA4R1*NR1^-1 + 
      5/4*ep^-1*xi*z5*cA^2*cR1^2 - 665/96*ep^-1*xi*z5*cA^3*cR1 - 
      55/32*ep^-1*xi*z5*cA^4 + 3*ep^-1*xi*z4*cA*nli*cfi*tri*cR1 - 
      15/8*ep^-1*xi*z4*cA^2*nli*tri*cR1 + 
      3/4*ep^-1*xi*z4*cA^2*nli*cfi*tri - 87/64*ep^-1*xi*z4*cA^3*cR1 - 
      13/32*ep^-1*xi*z4*cA^3*nli*tri - 73/128*ep^-1*xi*z4*cA^4 + 
      12*ep^-1*xi*z3*dFA4R1*NR1^-1 + 
      11*ep^-1*xi*z3*cA*nli*cfi*tri*cR1 + 
      4/3*ep^-1*xi*z3*cA*nli*nlj*tri*trj*cR1 - 
      7/8*ep^-1*xi*z3*cA^2*cR1^2 - 
      59/6*ep^-1*xi*z3*cA^2*nli*tri*cR1 + 
      7/2*ep^-1*xi*z3*cA^2*nli*cfi*tri + 
      1/3*ep^-1*xi*z3*cA^2*nli*nlj*tri*trj + 
      1013/96*ep^-1*xi*z3*cA^3*cR1 - 37/12*ep^-1*xi*z3*cA^3*nli*tri + 
      389/128*ep^-1*xi*z3*cA^4 + 
      109/288*ep^-1*xi^2*cA^2*nli*tri*cR1 - 
      13883/4608*ep^-1*xi^2*cA^3*cR1 + 
      43/256*ep^-1*xi^2*cA^3*nli*tri - 3823/3072*ep^-1*xi^2*cA^4 + 
      5/4*ep^-1*xi^2*z5*dFA4R1*NR1^-1 + 5/12*ep^-1*xi^2*z5*cA^3*cR1 - 
      35/1024*ep^-1*xi^2*z5*cA^4 - 
      1/16*ep^-1*xi^2*z4*cA^2*nli*tri*cR1 + 
      43/128*ep^-1*xi^2*z4*cA^3*cR1 - 
      1/64*ep^-1*xi^2*z4*cA^3*nli*tri + 49/512*ep^-1*xi^2*z4*cA^4 + 
      7/4*ep^-1*xi^2*z3*dFA4R1*NR1^-1 + 
      7/24*ep^-1*xi^2*z3*cA^2*nli*tri*cR1 - 
      253/128*ep^-1*xi^2*z3*cA^3*cR1 + 
      1/24*ep^-1*xi^2*z3*cA^3*nli*tri - 
      1267/3072*ep^-1*xi^2*z3*cA^4 + 263/384*ep^-1*xi^3*cA^3*cR1 + 
      1657/6144*ep^-1*xi^3*cA^4 + 5/8*ep^-1*xi^3*z5*dFA4R1*NR1^-1 + 
      5/96*ep^-1*xi^3*z5*cA^3*cR1 + 325/6144*ep^-1*xi^3*z5*cA^4 - 
      3/128*ep^-1*xi^3*z4*cA^3*cR1 - 3/512*ep^-1*xi^3*z4*cA^4 - 
      5/4*ep^-1*xi^3*z3*dFA4R1*NR1^-1 + 
      65/384*ep^-1*xi^3*z3*cA^3*cR1 + 3/512*ep^-1*xi^3*z3*cA^4 - 
      19/256*ep^-1*xi^4*cA^3*cR1 - 15/512*ep^-1*xi^4*cA^4 - 
      5/32*ep^-1*xi^4*z5*dFA4R1*NR1^-1 - 
      5/384*ep^-1*xi^4*z5*cA^3*cR1 - 115/12288*ep^-1*xi^4*z5*cA^4 + 
      7/32*ep^-1*xi^4*z3*dFA4R1*NR1^-1 - 
      1/768*ep^-1*xi^4*z3*cA^3*cR1 + 37/6144*ep^-1*xi^4*z3*cA^4 + 
      21/32*dAA4*ep^-1*NA^-1 + 335/16*dAA4*ep^-1*z5*NA^-1 - 
      367/16*dAA4*ep^-1*z3*NA^-1 - 9/64*dAA4*ep^-1*xi*NA^-1 + 
      139/32*dAA4*ep^-1*xi*z3*NA^-1 + 3/128*dAA4*ep^-1*xi^2*NA^-1 - 
      165/128*dAA4*ep^-1*xi^2*z5*NA^-1 - 
      63/128*dAA4*ep^-1*xi^2*z3*NA^-1 + 
      65/256*dAA4*ep^-1*xi^3*z5*NA^-1 + 
      9/128*dAA4*ep^-1*xi^3*z3*NA^-1 - 
      5/512*dAA4*ep^-1*xi^4*z5*NA^-1 - 
      1/64*dAA4*ep^-1*xi^4*z3*NA^-1) + 1;

(* renormalization constants for  the  mass (of the quark   in the representation R1) and coupling g *)

Zm = +a*(-3*ep^-1*cR1) + 
   a^2*(+9/2*ep^-2*cR1^2 - 2*ep^-2*nli*tri*cR1 + 11/2*ep^-2*cA*cR1 - 
      3/4*ep^-1*cR1^2 + 5/3*ep^-1*nli*tri*cR1 - 97/12*ep^-1*cA*cR1) + 
   a^3*(-9/2*ep^-3*cR1^3 + 6*ep^-3*nli*tri*cR1^2 - 
      16/9*ep^-3*nli*nlj*tri*trj*cR1 - 33/2*ep^-3*cA*cR1^2 + 
      88/9*ep^-3*cA*nli*tri*cR1 - 121/9*ep^-3*cA^2*cR1 + 
      9/4*ep^-2*cR1^3 - 17/3*ep^-2*nli*tri*cR1^2 - 
      4*ep^-2*nli*cfi*tri*cR1 + 40/27*ep^-2*nli*nlj*tri*trj*cR1 + 
      313/12*ep^-2*cA*cR1^2 - 484/27*ep^-2*cA*nli*tri*cR1 + 
      1679/54*ep^-2*cA^2*cR1 - 43/2*ep^-1*cR1^3 + 
      1/3*ep^-1*nli*tri*cR1^2 + 15*ep^-1*nli*cfi*tri*cR1 + 
      140/81*ep^-1*nli*nlj*tri*trj*cR1 + 43/4*ep^-1*cA*cR1^2 + 
      556/81*ep^-1*cA*nli*tri*cR1 - 11413/324*ep^-1*cA^2*cR1 - 
      16*ep^-1*z3*nli*cfi*tri*cR1 + 16*ep^-1*z3*cA*nli*tri*cR1) + 
   a^4*(+27/8*ep^-4*cR1^4 - 9*ep^-4*nli*tri*cR1^3 + 
      22/3*ep^-4*nli*nlj*tri*trj*cR1^2 - 
      16/9*ep^-4*nli*nlj*nlk*tri*trj*trk*cR1 + 99/4*ep^-4*cA*cR1^3 - 
      121/3*ep^-4*cA*nli*tri*cR1^2 + 
      44/3*ep^-4*cA*nli*nlj*tri*trj*cR1 + 1331/24*ep^-4*cA^2*cR1^2 - 
      121/3*ep^-4*cA^2*nli*tri*cR1 + 1331/36*ep^-4*cA^3*cR1 - 
      27/8*ep^-3*cR1^4 + 11*ep^-3*nli*tri*cR1^3 + 
      12*ep^-3*nli*cfi*tri*cR1^2 - 76/9*ep^-3*nli*nlj*tri*trj*cR1^2 - 
      8*ep^-3*nli*nlj*cfj*tri*trj*cR1 + 
      40/27*ep^-3*nli*nlj*nlk*tri*trj*trk*cR1 - 46*ep^-3*cA*cR1^3 + 
      745/9*ep^-3*cA*nli*tri*cR1^2 + 22*ep^-3*cA*nli*cfi*tri*cR1 - 
      86/3*ep^-3*cA*nli*nlj*tri*trj*cR1 - 1285/9*ep^-3*cA^2*cR1^2 + 
      1981/18*ep^-3*cA^2*nli*tri*cR1 - 25201/216*ep^-3*cA^3*cR1 + 
      2073/32*ep^-2*cR1^4 - 95/4*ep^-2*nli*tri*cR1^3 - 
      93/2*ep^-2*nli*cfi*tri*cR1^2 + 3/2*ep^-2*nli*cfi^2*tri*cR1 - 
      187/54*ep^-2*nli*nlj*tri*trj*cR1^2 + 
      22*ep^-2*nli*nlj*cfj*tri*trj*cR1 + 
      140/81*ep^-2*nli*nlj*nlk*tri*trj*trk*cR1 + 
      527/16*ep^-2*cA*cR1^3 - 2887/108*ep^-2*cA*nli*tri*cR1^2 - 
      149/2*ep^-2*cA*nli*cfi*tri*cR1 + 
      217/18*ep^-2*cA*nli*nlj*tri*trj*cR1 + 
      97661/864*ep^-2*cA^2*cR1^2 - 7009/54*ep^-2*cA^2*nli*tri*cR1 + 
      236333/1296*ep^-2*cA^3*cR1 + 48*ep^-2*z3*nli*cfi*tri*cR1^2 - 
      16*ep^-2*z3*nli*nlj*cfj*tri*trj*cR1 - 
      48*ep^-2*z3*cA*nli*tri*cR1^2 + 44*ep^-2*z3*cA*nli*cfi*tri*cR1 + 
      16*ep^-2*z3*cA*nli*nlj*tri*trj*cR1 - 
      44*ep^-2*z3*cA^2*nli*tri*cR1 + 1261/32*ep^-1*cR1^4 + 
      8*ep^-1*dFA4R1*NR1^-1 - 16*ep^-1*nli*dFF4iR1*NR1^-1 + 
      437/12*ep^-1*nli*tri*cR1^3 + 19/2*ep^-1*nli*cfi*tri*cR1^2 - 
      271/12*ep^-1*nli*cfi^2*tri*cR1 + 
      13/9*ep^-1*nli*nlj*tri*trj*cR1^2 - 
      115/27*ep^-1*nli*nlj*cfj*tri*trj*cR1 + 
      166/81*ep^-1*nli*nlj*nlk*tri*trj*trk*cR1 - 
      15349/48*ep^-1*cA*cR1^3 - 1429/36*ep^-1*cA*nli*tri*cR1^2 + 
      6553/54*ep^-1*cA*nli*cfi*tri*cR1 - 
      671/162*ep^-1*cA*nli*nlj*tri*trj*cR1 + 
      34045/144*ep^-1*cA^2*cR1^2 + 65459/648*ep^-1*cA^2*nli*tri*cR1 - 
      70055/288*ep^-1*cA^3*cR1 + 120*ep^-1*z5*nli*cfi^2*tri*cR1 + 
      40*ep^-1*z5*cA*nli*tri*cR1^2 - 60*ep^-1*z5*cA*nli*cfi*tri*cR1 - 
      110*ep^-1*z5*cA^2*cR1^2 - 100*ep^-1*z5*cA^2*nli*tri*cR1 + 
      110*ep^-1*z5*cA^3*cR1 - 24*ep^-1*z4*nli*nlj*cfj*tri*trj*cR1 + 
      66*ep^-1*z4*cA*nli*cfi*tri*cR1 + 
      24*ep^-1*z4*cA*nli*nlj*tri*trj*cR1 - 
      66*ep^-1*z4*cA^2*nli*tri*cR1 + 84*ep^-1*z3*cR1^4 - 
      60*ep^-1*z3*dFA4R1*NR1^-1 + 120*ep^-1*z3*nli*dFF4iR1*NR1^-1 - 
      52*ep^-1*z3*nli*tri*cR1^3 - 12*ep^-1*z3*nli*cfi*tri*cR1^2 - 
      74*ep^-1*z3*nli*cfi^2*tri*cR1 + 
      40*ep^-1*z3*nli*nlj*cfj*tri*trj*cR1 - 
      32/9*ep^-1*z3*nli*nlj*nlk*tri*trj*trk*cR1 - 
      79*ep^-1*z3*cA*cR1^3 + 56*ep^-1*z3*cA*nli*tri*cR1^2 - 
      148*ep^-1*z3*cA*nli*cfi*tri*cR1 - 
      40*ep^-1*z3*cA*nli*nlj*tri*trj*cR1 + 38*ep^-1*z3*cA^2*cR1^2 + 
      671/3*ep^-1*z3*cA^2*nli*tri*cR1 - 709/18*ep^-1*z3*cA^3*cR1) + 1;

Zg = +a*(+2/3*ep^-1*nli*tri - 11/6*ep^-1*cA) + 
   a^2*(+2/3*ep^-2*nli*nlj*tri*trj - 11/3*ep^-2*cA*nli*tri + 
      121/24*ep^-2*cA^2 + ep^-1*nli*cfi*tri + 5/3*ep^-1*cA*nli*tri - 
      17/6*ep^-1*cA^2) + 
   a^3*(+20/27*ep^-3*nli*nlj*nlk*tri*trj*trk - 
      55/9*ep^-3*cA*nli*nlj*tri*trj + 605/36*ep^-3*cA^2*nli*tri - 
      6655/432*ep^-3*cA^3 + 22/9*ep^-2*nli*nlj*cfj*tri*trj - 
      121/18*ep^-2*cA*nli*cfi*tri + 110/27*ep^-2*cA*nli*nlj*tri*trj - 
      979/54*ep^-2*cA^2*nli*tri + 2057/108*ep^-2*cA^3 - 
      1/3*ep^-1*nli*cfi^2*tri - 22/27*ep^-1*nli*nlj*cfj*tri*trj + 
      205/54*ep^-1*cA*nli*cfi*tri - 79/81*ep^-1*cA*nli*nlj*tri*trj + 
      1415/162*ep^-1*cA^2*nli*tri - 2857/324*ep^-1*cA^3) + 
   a^4*(+70/81*ep^-4*nli*nlj*nlk*tri*trj*trk*nll*trl - 
      770/81*ep^-4*cA*nli*nlj*nlk*tri*trj*trk + 
      4235/108*ep^-4*cA^2*nli*nlj*tri*trj - 
      46585/648*ep^-4*cA^3*nli*tri + 512435/10368*ep^-4*cA^4 + 
      122/27*ep^-3*nli*nlj*nlk*cfi*tri*trj*trk - 
      671/27*ep^-3*cA*nli*nlj*cfj*tri*trj + 
      610/81*ep^-3*cA*nli*nlj*nlk*tri*trj*trk + 
      7381/216*ep^-3*cA^2*nli*cfi*tri - 
      488/9*ep^-3*cA^2*nli*nlj*tri*trj + 
      27511/216*ep^-3*cA^3*nli*tri - 125477/1296*ep^-3*cA^4 - 
      8/9*ep^-2*nli*nlj*cfj^2*tri*trj + 
      5/2*ep^-2*nli*nlj*cfi*cfj*tri*trj - 
      176/81*ep^-2*nli*nlj*nlk*cfi*tri*trj*trk + 
      22/9*ep^-2*cA*nli*cfi^2*tri + 
      1979/81*ep^-2*cA*nli*nlj*cfj*tri*trj - 
      632/243*ep^-2*cA*nli*nlj*nlk*tri*trj*trk - 
      6805/162*ep^-2*cA^2*nli*cfi*tri + 
      673/18*ep^-2*cA^2*nli*nlj*tri*trj - 
      18011/162*ep^-2*cA^3*nli*tri + 164723/1944*ep^-2*cA^4 - 
      64/9*ep^-1*NA^-1*nli*dFA4i + 88/9*ep^-1*NA^-1*nli*nlj*dFF4ij - 
      23/4*ep^-1*nli*cfi^3*tri + 38/27*ep^-1*nli*nlj*cfj^2*tri*trj - 
      23/3*ep^-1*nli*nlj*cfi*cfj*tri*trj - 
      154/243*ep^-1*nli*nlj*nlk*cfi*tri*trj*trk + 
      1051/54*ep^-1*cA*nli*cfi^2*tri - 
      2144/243*ep^-1*cA*nli*nlj*cfj*tri*trj - 
      53/243*ep^-1*cA*nli*nlj*nlk*tri*trj*trk - 
      7073/1944*ep^-1*cA^2*nli*cfi*tri - 
      3965/324*ep^-1*cA^2*nli*nlj*tri*trj + 
      39143/648*ep^-1*cA^3*nli*tri - 150653/3888*ep^-1*cA^4 + 
      208/3*ep^-1*z3*NA^-1*nli*dFA4i - 
      64/3*ep^-1*z3*NA^-1*nli*nlj*dFF4ij + 
      16/9*ep^-1*z3*nli*nlj*cfj^2*tri*trj + 
      8*ep^-1*z3*nli*nlj*cfi*cfj*tri*trj - 
      44/9*ep^-1*z3*cA*nli*cfi^2*tri - 
      56/9*ep^-1*z3*cA*nli*nlj*cfj*tri*trj + 
      82/9*ep^-1*z3*cA^2*nli*cfi*tri - 
      28/9*ep^-1*z3*cA^2*nli*nlj*tri*trj - 
      17/3*ep^-1*z3*cA^3*nli*tri + 11/18*ep^-1*z3*cA^4 + 
      10/9*dAA4*ep^-1*NA^-1 - 88/3*dAA4*ep^-1*z3*NA^-1) + 1;

 (* 
 anomalous dimension gauge boson, ghost and fermion fields (the latter in the representation R1)
 *)

gamma3gg = +a*(-4/3*nli*tri + 5/3*cA + 1/2*xi*cA) + 
   a^2*(-4*nli*cfi*tri - 5*cA*nli*tri + 23/4*cA^2 + 15/8*xi*cA^2 - 
      1/4*xi^2*cA^2) + 
   a^3*(+2*nli*cfi^2*tri + 44/9*nli*nlj*cfj*tri*trj - 
      5/18*cA*nli*cfi*tri + 76/9*cA*nli*nlj*tri*trj - 
      875/18*cA^2*nli*tri + 4051/144*cA^3 - 24*z3*cA*nli*cfi*tri + 
      18*z3*cA^2*nli*tri - 3/2*z3*cA^3 - 2*xi*cA^2*nli*tri + 
      127/16*xi*cA^3 + 9/8*xi*z3*cA^3 - 27/16*xi^2*cA^3 - 
      3/16*xi^2*z3*cA^3 + 7/32*xi^3*cA^3) + 
   a^4*(+512/9*NA^-1*nli*dFA4i - 704/9*NA^-1*nli*nlj*dFF4ij + 
      46*nli*cfi^3*tri - 304/27*nli*nlj*cfj^2*tri*trj + 
      184/3*nli*nlj*cfi*cfj*tri*trj + 
      1232/243*nli*nlj*nlk*cfi*tri*trj*trk - 
      10847/54*cA*nli*cfi^2*tri + 15082/243*cA*nli*nlj*cfj*tri*trj + 
      1420/243*cA*nli*nlj*nlk*tri*trj*trk + 
      363565/1944*cA^2*nli*cfi*tri + 41273/486*cA^2*nli*nlj*tri*trj - 
      1404961/3888*cA^3*nli*tri + 252385/1944*cA^4 - 
      120*z5*NA^-1*nli*dFA4i + 240*z5*cA*nli*cfi^2*tri - 
      120*z5*cA^2*nli*cfi*tri - 110*z5*cA^3*nli*tri + 
      5125/48*z5*cA^4 - 48*z4*cA*nli*nlj*cfj*tri*trj + 
      126*z4*cA^2*nli*cfi*tri + 36*z4*cA^2*nli*nlj*tri*trj - 
      387/4*z4*cA^3*nli*tri + 111/16*z4*cA^4 - 
      1376/3*z3*NA^-1*nli*dFA4i + 512/3*z3*NA^-1*nli*nlj*dFF4ij - 
      128/9*z3*nli*nlj*cfj^2*tri*trj - 
      64*z3*nli*nlj*cfi*cfj*tri*trj - 980/9*z3*cA*nli*cfi^2*tri + 
      1168/9*z3*cA*nli*nlj*cfj*tri*trj - 
      64/9*z3*cA*nli*nlj*nlk*tri*trj*trk - 
      2492/9*z3*cA^2*nli*cfi*tri - 340/9*z3*cA^2*nli*nlj*tri*trj + 
      1285/4*z3*cA^3*nli*tri - 1045/12*z3*cA^4 - 
      863/24*xi*cA^2*nli*cfi*tri - 1229/486*xi*cA^2*nli*nlj*tri*trj - 
      35345/3888*xi*cA^3*nli*tri + 1539403/31104*xi*cA^4 - 
      55/4*xi*z5*cA^4 + 6*xi*z4*cA^2*nli*cfi*tri - 
      13/4*xi*z4*cA^3*nli*tri - 73/16*xi*z4*cA^4 + 
      28*xi*z3*cA^2*nli*cfi*tri + 8/3*xi*z3*cA^2*nli*nlj*tri*trj - 
      74/3*xi*z3*cA^3*nli*tri + 389/16*xi*z3*cA^4 + 
      43/32*xi^2*cA^3*nli*tri - 3823/384*xi^2*cA^4 - 
      35/128*xi^2*z5*cA^4 - 1/8*xi^2*z4*cA^3*nli*tri + 
      49/64*xi^2*z4*cA^4 + 1/3*xi^2*z3*cA^3*nli*tri - 
      1267/384*xi^2*z3*cA^4 + 1657/768*xi^3*cA^4 + 
      325/768*xi^3*z5*cA^4 - 3/64*xi^3*z4*cA^4 + 3/64*xi^3*z3*cA^4 - 
      15/64*xi^4*cA^4 - 115/1536*xi^4*z5*cA^4 + 37/768*xi^4*z3*cA^4 - 
      131/36*dAA4*NA^-1 + 335/2*dAA4*z5*NA^-1 + 307/6*dAA4*z3*NA^-1 - 
      9/8*dAA4*xi*NA^-1 + 139/4*dAA4*xi*z3*NA^-1 + 
      3/16*dAA4*xi^2*NA^-1 - 165/16*dAA4*xi^2*z5*NA^-1 - 
      63/16*dAA4*xi^2*z3*NA^-1 + 65/32*dAA4*xi^3*z5*NA^-1 + 
      9/16*dAA4*xi^3*z3*NA^-1 - 5/64*dAA4*xi^4*z5*NA^-1 - 
      1/8*dAA4*xi^4*z3*NA^-1);

gamma3cc = +a*(+1/2*cA + 1/4*xi*cA) + 
   a^2*(-5/6*cA*nli*tri + 49/24*cA^2 - 1/16*xi*cA^2) + 
   a^3*(-45/4*cA*nli*cfi*tri - 35/27*cA*nli*nlj*tri*trj - 
      5/216*cA^2*nli*tri + 229/27*cA^3 + 12*z3*cA*nli*cfi*tri - 
      9*z3*cA^2*nli*tri + 3/4*z3*cA^3 - 7/8*xi*cA^2*nli*tri + 
      55/64*xi*cA^3 - 9/16*xi*z3*cA^3 - 15/64*xi^2*cA^3 + 
      3/32*xi^2*z3*cA^3 + 3/64*xi^3*cA^3) + 
   a^4*(+271/12*cA*nli*cfi^2*tri + 115/27*cA*nli*nlj*cfj*tri*trj - 
      166/81*cA*nli*nlj*nlk*tri*trj*trk - 
      22517/432*cA^2*nli*cfi*tri + 8315/972*cA^2*nli*nlj*tri*trj - 
      449239/7776*cA^3*nli*tri + 256337/3888*cA^4 + 
      60*z5*NA^-1*nli*dFA4i - 120*z5*cA*nli*cfi^2*tri + 
      60*z5*cA^2*nli*cfi*tri + 55*z5*cA^3*nli*tri - 4505/96*z5*cA^4 + 
      24*z4*cA*nli*nlj*cfj*tri*trj - 69*z4*cA^2*nli*cfi*tri - 
      18*z4*cA^2*nli*nlj*tri*trj + 423/8*z4*cA^3*nli*tri - 
      123/32*z4*cA^4 - 48*z3*NA^-1*nli*dFA4i + 
      74*z3*cA*nli*cfi^2*tri - 40*z3*cA*nli*nlj*cfj*tri*trj + 
      32/9*z3*cA*nli*nlj*nlk*tri*trj*trk + 86*z3*cA^2*nli*cfi*tri + 
      86/3*z3*cA^2*nli*nlj*tri*trj - 2983/24*z3*cA^3*nli*tri + 
      2485/72*z3*cA^4 - 425/48*xi*cA^2*nli*cfi*tri - 
      779/972*xi*cA^2*nli*nlj*tri*trj + 2527/7776*xi*cA^3*nli*tri + 
      256273/62208*xi*cA^4 - 25/48*xi*z5*cA^4 + 
      3*xi*z4*cA^2*nli*cfi*tri - 23/8*xi*z4*cA^3*nli*tri + 
      47/16*xi*z4*cA^4 + 2*xi*z3*cA^2*nli*cfi*tri + 
      4/3*xi*z3*cA^2*nli*nlj*tri*trj - 7/4*xi*z3*cA^3*nli*tri - 
      199/48*xi*z3*cA^4 + 217/576*xi^2*cA^3*nli*tri - 
      2063/2304*xi^2*cA^4 + 305/256*xi^2*z5*cA^4 + 
      1/16*xi^2*z4*cA^3*nli*tri - 91/128*xi^2*z4*cA^4 + 
      1/4*xi^2*z3*cA^3*nli*tri - 9/256*xi^2*z3*cA^4 + 
      347/1536*xi^3*cA^4 - 155/512*xi^3*z5*cA^4 + 
      9/128*xi^3*z4*cA^4 + 91/384*xi^3*z3*cA^4 - 1/32*xi^4*cA^4 + 
      35/3072*xi^4*z5*cA^4 - 41/1536*xi^4*z3*cA^4 - 21/8*dAA4*NA^-1 - 
      265/4*dAA4*z5*NA^-1 + 299/4*dAA4*z3*NA^-1 + 
      9/16*dAA4*xi*NA^-1 - 85/4*dAA4*xi*z5*NA^-1 + 
      27/8*dAA4*xi*z3*NA^-1 - 3/32*dAA4*xi^2*NA^-1 + 
      315/32*dAA4*xi^2*z5*NA^-1 - 63/32*dAA4*xi^2*z3*NA^-1 - 
      105/64*dAA4*xi^3*z5*NA^-1 - 17/32*dAA4*xi^3*z3*NA^-1 - 
      35/128*dAA4*xi^4*z5*NA^-1 + 1/2*dAA4*xi^4*z3*NA^-1);

gamma2qR1 = +a*(-cR1 + xi*cR1) + 
   a^2*(+3/2*cR1^2 + 2*nli*tri*cR1 - 17/2*cA*cR1 + 5/2*xi*cA*cR1 - 
      1/4*xi^2*cA*cR1) + 
   a^3*(-3/2*cR1^3 - 9*nli*tri*cR1^2 + 6*nli*cfi*tri*cR1 - 
      20/9*nli*nlj*tri*trj*cR1 + 143/4*cA*cR1^2 + 
      1301/36*cA*nli*tri*cR1 - 10559/144*cA^2*cR1 - 12*z3*cA*cR1^2 + 
      15/2*z3*cA^2*cR1 - 17/4*xi*cA*nli*tri*cR1 + 
      371/32*xi*cA^2*cR1 + 3/2*xi*z3*cA^2*cR1 - 69/32*xi^2*cA^2*cR1 - 
      3/8*xi^2*z3*cA^2*cR1 + 5/16*xi^3*cA^2*cR1) + 
   a^4*(+1027/8*cR1^4 + 66*dFA4R1*NR1^-1 - 128*nli*dFF4iR1*NR1^-1 + 
      119/3*nli*tri*cR1^3 - 62*nli*cfi*tri*cR1^2 - 
      3*nli*cfi^2*tri*cR1 + 92/9*nli*nlj*tri*trj*cR1^2 - 
      44*nli*nlj*cfj*tri*trj*cR1 - 
      280/81*nli*nlj*nlk*tri*trj*trk*cR1 - 5131/12*cA*cR1^3 - 
      1607/9*cA*nli*tri*cR1^2 + 2945/12*cA*nli*cfi*tri*cR1 - 
      6835/243*cA*nli*nlj*tri*trj*cR1 + 23777/36*cA^2*cR1^2 + 
      1365691/3888*cA^2*nli*tri*cR1 - 10059589/15552*cA^3*cR1 - 
      640*z5*cR1^4 + 170*z5*dFA4R1*NR1^-1 + 1440*z5*cA*cR1^3 - 
      160*z5*cA*nli*tri*cR1^2 - 790*z5*cA^2*cR1^2 + 
      80*z5*cA^2*nli*tri*cR1 + 1865/12*z5*cA^3*cR1 - 
      24*z4*cA*nli*tri*cR1^2 - 12*z4*cA*nli*cfi*tri*cR1 + 
      66*z4*cA^2*cR1^2 + 25*z4*cA^2*nli*tri*cR1 - 173/4*z4*cA^3*cR1 + 
      400*z3*cR1^4 - 190*z3*dFA4R1*NR1^-1 + 16*z3*nli*tri*cR1^3 + 
      48*z3*nli*cfi*tri*cR1^2 + 32*z3*nli*nlj*cfj*tri*trj*cR1 - 
      848*z3*cA*cR1^3 + 112*z3*cA*nli*tri*cR1^2 - 
      156*z3*cA*nli*cfi*tri*cR1 - 112/3*z3*cA*nli*nlj*tri*trj*cR1 + 
      214*z3*cA^2*cR1^2 + 119/3*z3*cA^2*nli*tri*cR1 + 
      1489/24*z3*cA^3*cR1 + xi*dFA4R1*NR1^-1 - 
      767/12*xi*cA*nli*cfi*tri*cR1 - 
      1076/243*xi*cA*nli*nlj*tri*trj*cR1 + 3*xi*cA^2*cR1^2 - 
      48865/3888*xi*cA^2*nli*tri*cR1 + 2127929/31104*xi*cA^3*cR1 - 
      70*xi*z5*dFA4R1*NR1^-1 + 5*xi*z5*cA^2*cR1^2 - 
      665/24*xi*z5*cA^3*cR1 + 12*xi*z4*cA*nli*cfi*tri*cR1 - 
      15/2*xi*z4*cA^2*nli*tri*cR1 - 87/16*xi*z4*cA^3*cR1 + 
      48*xi*z3*dFA4R1*NR1^-1 + 44*xi*z3*cA*nli*cfi*tri*cR1 + 
      16/3*xi*z3*cA*nli*nlj*tri*trj*cR1 - 7/2*xi*z3*cA^2*cR1^2 - 
      118/3*xi*z3*cA^2*nli*tri*cR1 + 1013/24*xi*z3*cA^3*cR1 + 
      109/72*xi^2*cA^2*nli*tri*cR1 - 13883/1152*xi^2*cA^3*cR1 + 
      5*xi^2*z5*dFA4R1*NR1^-1 + 5/3*xi^2*z5*cA^3*cR1 - 
      1/4*xi^2*z4*cA^2*nli*tri*cR1 + 43/32*xi^2*z4*cA^3*cR1 + 
      7*xi^2*z3*dFA4R1*NR1^-1 + 7/6*xi^2*z3*cA^2*nli*tri*cR1 - 
      253/32*xi^2*z3*cA^3*cR1 + 263/96*xi^3*cA^3*cR1 + 
      5/2*xi^3*z5*dFA4R1*NR1^-1 + 5/24*xi^3*z5*cA^3*cR1 - 
      3/32*xi^3*z4*cA^3*cR1 - 5*xi^3*z3*dFA4R1*NR1^-1 + 
      65/96*xi^3*z3*cA^3*cR1 - 19/64*xi^4*cA^3*cR1 - 
      5/8*xi^4*z5*dFA4R1*NR1^-1 - 5/96*xi^4*z5*cA^3*cR1 + 
      7/8*xi^4*z3*dFA4R1*NR1^-1 - 1/192*xi^4*z3*cA^3*cR1);

 (*
  anomalous dimensions  of  the gauge boson-ghost-ghost and gauge boson-fermion-fermion  vertexes 
  (the external fermion line is transformed according to the fermion representation R1)
 *)
 

gamma1qqg = +a*(-cR1 - cA + xi*cR1 + 1/4*xi*cA) + 
   a^2*(+3/2*cR1^2 + 2*nli*tri*cR1 - 17/2*cA*cR1 + 5/6*cA*nli*tri - 
      67/24*cA^2 + 5/2*xi*cA*cR1 + 15/16*xi*cA^2 - 1/4*xi^2*cA*cR1 - 
      1/8*xi^2*cA^2) + 
   a^3*(-3/2*cR1^3 - 9*nli*tri*cR1^2 + 6*nli*cfi*tri*cR1 - 
      20/9*nli*nlj*tri*trj*cR1 + 143/4*cA*cR1^2 + 
      1301/36*cA*nli*tri*cR1 + 45/4*cA*nli*cfi*tri + 
      35/27*cA*nli*nlj*tri*trj - 10559/144*cA^2*cR1 + 
      205/108*cA^2*nli*tri - 10703/864*cA^3 - 12*z3*cA*cR1^2 - 
      12*z3*cA*nli*cfi*tri + 15/2*z3*cA^2*cR1 + 9*z3*cA^2*nli*tri - 
      3/4*z3*cA^3 - 17/4*xi*cA*nli*tri*cR1 + 371/32*xi*cA^2*cR1 - 
      xi*cA^2*nli*tri + 127/32*xi*cA^3 + 3/2*xi*z3*cA^2*cR1 + 
      9/16*xi*z3*cA^3 - 69/32*xi^2*cA^2*cR1 - 27/32*xi^2*cA^3 - 
      3/8*xi^2*z3*cA^2*cR1 - 3/32*xi^2*z3*cA^3 + 5/16*xi^3*cA^2*cR1 + 
      7/64*xi^3*cA^3) + 
   a^4*(+1027/8*cR1^4 + 66*dFA4R1*NR1^-1 - 128*nli*dFF4iR1*NR1^-1 + 
      119/3*nli*tri*cR1^3 - 62*nli*cfi*tri*cR1^2 - 
      3*nli*cfi^2*tri*cR1 + 92/9*nli*nlj*tri*trj*cR1^2 - 
      44*nli*nlj*cfj*tri*trj*cR1 - 
      280/81*nli*nlj*nlk*tri*trj*trk*cR1 - 5131/12*cA*cR1^3 - 
      1607/9*cA*nli*tri*cR1^2 + 2945/12*cA*nli*cfi*tri*cR1 - 
      271/12*cA*nli*cfi^2*tri - 6835/243*cA*nli*nlj*tri*trj*cR1 - 
      115/27*cA*nli*nlj*cfj*tri*trj + 
      166/81*cA*nli*nlj*nlk*tri*trj*trk + 23777/36*cA^2*cR1^2 + 
      1365691/3888*cA^2*nli*tri*cR1 + 34109/432*cA^2*nli*cfi*tri - 
      6307/972*cA^2*nli*nlj*tri*trj - 10059589/15552*cA^3*cR1 + 
      473903/7776*cA^3*nli*tri - 350227/3888*cA^4 - 
      60*z5*NA^-1*nli*dFA4i - 640*z5*cR1^4 + 170*z5*dFA4R1*NR1^-1 + 
      1440*z5*cA*cR1^3 - 160*z5*cA*nli*tri*cR1^2 + 
      120*z5*cA*nli*cfi^2*tri - 790*z5*cA^2*cR1^2 + 
      80*z5*cA^2*nli*tri*cR1 - 60*z5*cA^2*nli*cfi*tri + 
      1865/12*z5*cA^3*cR1 - 55*z5*cA^3*nli*tri + 5125/96*z5*cA^4 - 
      24*z4*cA*nli*tri*cR1^2 - 12*z4*cA*nli*cfi*tri*cR1 - 
      24*z4*cA*nli*nlj*cfj*tri*trj + 66*z4*cA^2*cR1^2 + 
      25*z4*cA^2*nli*tri*cR1 + 63*z4*cA^2*nli*cfi*tri + 
      18*z4*cA^2*nli*nlj*tri*trj - 173/4*z4*cA^3*cR1 - 
      387/8*z4*cA^3*nli*tri + 111/32*z4*cA^4 + 
      48*z3*NA^-1*nli*dFA4i + 400*z3*cR1^4 - 190*z3*dFA4R1*NR1^-1 + 
      16*z3*nli*tri*cR1^3 + 48*z3*nli*cfi*tri*cR1^2 + 
      32*z3*nli*nlj*cfj*tri*trj*cR1 - 848*z3*cA*cR1^3 + 
      112*z3*cA*nli*tri*cR1^2 - 156*z3*cA*nli*cfi*tri*cR1 - 
      74*z3*cA*nli*cfi^2*tri - 112/3*z3*cA*nli*nlj*tri*trj*cR1 + 
      40*z3*cA*nli*nlj*cfj*tri*trj - 
      32/9*z3*cA*nli*nlj*nlk*tri*trj*trk + 214*z3*cA^2*cR1^2 + 
      119/3*z3*cA^2*nli*tri*cR1 - 102*z3*cA^2*nli*cfi*tri - 
      94/3*z3*cA^2*nli*nlj*tri*trj + 1489/24*z3*cA^3*cR1 + 
      3311/24*z3*cA^3*nli*tri - 2959/72*z3*cA^4 + xi*dFA4R1*NR1^-1 - 
      767/12*xi*cA*nli*cfi*tri*cR1 - 
      1076/243*xi*cA*nli*nlj*tri*trj*cR1 + 3*xi*cA^2*cR1^2 - 
      48865/3888*xi*cA^2*nli*tri*cR1 - 863/48*xi*cA^2*nli*cfi*tri - 
      1229/972*xi*cA^2*nli*nlj*tri*trj + 2127929/31104*xi*cA^3*cR1 - 
      35345/7776*xi*cA^3*nli*tri + 1539403/62208*xi*cA^4 - 
      70*xi*z5*dFA4R1*NR1^-1 + 5*xi*z5*cA^2*cR1^2 - 
      665/24*xi*z5*cA^3*cR1 - 55/8*xi*z5*cA^4 + 
      12*xi*z4*cA*nli*cfi*tri*cR1 - 15/2*xi*z4*cA^2*nli*tri*cR1 + 
      3*xi*z4*cA^2*nli*cfi*tri - 87/16*xi*z4*cA^3*cR1 - 
      13/8*xi*z4*cA^3*nli*tri - 73/32*xi*z4*cA^4 + 
      48*xi*z3*dFA4R1*NR1^-1 + 44*xi*z3*cA*nli*cfi*tri*cR1 + 
      16/3*xi*z3*cA*nli*nlj*tri*trj*cR1 - 7/2*xi*z3*cA^2*cR1^2 - 
      118/3*xi*z3*cA^2*nli*tri*cR1 + 14*xi*z3*cA^2*nli*cfi*tri + 
      4/3*xi*z3*cA^2*nli*nlj*tri*trj + 1013/24*xi*z3*cA^3*cR1 - 
      37/3*xi*z3*cA^3*nli*tri + 389/32*xi*z3*cA^4 + 
      109/72*xi^2*cA^2*nli*tri*cR1 - 13883/1152*xi^2*cA^3*cR1 + 
      43/64*xi^2*cA^3*nli*tri - 3823/768*xi^2*cA^4 + 
      5*xi^2*z5*dFA4R1*NR1^-1 + 5/3*xi^2*z5*cA^3*cR1 - 
      35/256*xi^2*z5*cA^4 - 1/4*xi^2*z4*cA^2*nli*tri*cR1 + 
      43/32*xi^2*z4*cA^3*cR1 - 1/16*xi^2*z4*cA^3*nli*tri + 
      49/128*xi^2*z4*cA^4 + 7*xi^2*z3*dFA4R1*NR1^-1 + 
      7/6*xi^2*z3*cA^2*nli*tri*cR1 - 253/32*xi^2*z3*cA^3*cR1 + 
      1/6*xi^2*z3*cA^3*nli*tri - 1267/768*xi^2*z3*cA^4 + 
      263/96*xi^3*cA^3*cR1 + 1657/1536*xi^3*cA^4 + 
      5/2*xi^3*z5*dFA4R1*NR1^-1 + 5/24*xi^3*z5*cA^3*cR1 + 
      325/1536*xi^3*z5*cA^4 - 3/32*xi^3*z4*cA^3*cR1 - 
      3/128*xi^3*z4*cA^4 - 5*xi^3*z3*dFA4R1*NR1^-1 + 
      65/96*xi^3*z3*cA^3*cR1 + 3/128*xi^3*z3*cA^4 - 
      19/64*xi^4*cA^3*cR1 - 15/128*xi^4*cA^4 - 
      5/8*xi^4*z5*dFA4R1*NR1^-1 - 5/96*xi^4*z5*cA^3*cR1 - 
      115/3072*xi^4*z5*cA^4 + 7/8*xi^4*z3*dFA4R1*NR1^-1 - 
      1/192*xi^4*z3*cA^3*cR1 + 37/1536*xi^4*z3*cA^4 + 
      21/8*dAA4*NA^-1 + 335/4*dAA4*z5*NA^-1 - 367/4*dAA4*z3*NA^-1 - 
      9/16*dAA4*xi*NA^-1 + 139/8*dAA4*xi*z3*NA^-1 + 
      3/32*dAA4*xi^2*NA^-1 - 165/32*dAA4*xi^2*z5*NA^-1 - 
      63/32*dAA4*xi^2*z3*NA^-1 + 65/64*dAA4*xi^3*z5*NA^-1 + 
      9/32*dAA4*xi^3*z3*NA^-1 - 5/128*dAA4*xi^4*z5*NA^-1 - 
      1/16*dAA4*xi^4*z3*NA^-1);

gamma1ccg = +a*(-1/2*cA + 1/2*xi*cA) + 
   a^2*(-3/4*cA^2 + 7/8*xi*cA^2 - 1/8*xi^2*cA^2) + 
   a^3*(+15/8*cA^2*nli*tri - 125/32*cA^3 - 15/8*xi*cA^2*nli*tri + 
      309/64*xi*cA^3 - 69/64*xi^2*cA^3 + 5/32*xi^3*cA^3) + 
   a^4*(+161/6*cA^2*nli*cfi*tri + 502/243*cA^2*nli*nlj*tri*trj + 
      3083/972*cA^3*nli*tri - 46945/1944*cA^4 + 155/24*z5*cA^4 - 
      6*z4*cA^2*nli*cfi*tri + 9/2*z4*cA^3*nli*tri - 3/8*z4*cA^4 - 
      16*z3*cA^2*nli*cfi*tri - 8/3*z3*cA^2*nli*nlj*tri*trj + 
      41/3*z3*cA^3*nli*tri - 79/12*z3*cA^4 - 
      161/6*xi*cA^2*nli*cfi*tri - 502/243*xi*cA^2*nli*nlj*tri*trj - 
      16409/3888*xi*cA^3*nli*tri + 448919/15552*xi*cA^4 - 
      355/48*xi*z5*cA^4 + 6*xi*z4*cA^2*nli*cfi*tri - 
      9/2*xi*z4*cA^3*nli*tri + 21/32*xi*z4*cA^4 + 
      16*xi*z3*cA^2*nli*cfi*tri + 8/3*xi*z3*cA^2*nli*nlj*tri*trj - 
      169/12*xi*z3*cA^3*nli*tri + 769/96*xi*z3*cA^4 + 
      151/144*xi^2*cA^3*nli*tri - 3383/576*xi^2*cA^4 + 
      135/128*xi^2*z5*cA^4 - 21/64*xi^2*z4*cA^4 + 
      5/12*xi^2*z3*cA^3*nli*tri - 647/384*xi^2*z3*cA^4 + 
      167/128*xi^3*cA^4 - 35/384*xi^3*z5*cA^4 + 3/64*xi^3*z4*cA^4 + 
      25/96*xi^3*z3*cA^4 - 19/128*xi^4*cA^4 - 5/192*xi^4*z5*cA^4 - 
      1/384*xi^4*z3*cA^4 + 35/2*dAA4*z5*NA^-1 - 17*dAA4*z3*NA^-1 - 
      85/4*dAA4*xi*z5*NA^-1 + 83/4*dAA4*xi*z3*NA^-1 + 
      75/16*dAA4*xi^2*z5*NA^-1 - 63/16*dAA4*xi^2*z3*NA^-1 - 
      5/8*dAA4*xi^3*z5*NA^-1 - 1/4*dAA4*xi^3*z3*NA^-1 - 
      5/16*dAA4*xi^4*z5*NA^-1 + 7/16*dAA4*xi^4*z3*NA^-1);

(* anomalous dimension of the mass for the fermion field in the epresentation R1 *)

gamma3m = +a*(-3*cR1) + 
   a^2*(-3/2*cR1^2 + 10/3*nli*tri*cR1 - 97/6*cA*cR1) + 
   a^3*(-129/2*cR1^3 + nli*tri*cR1^2 + 45*nli*cfi*tri*cR1 + 
      140/27*nli*nlj*tri*trj*cR1 + 129/4*cA*cR1^2 + 
      556/27*cA*nli*tri*cR1 - 11413/108*cA^2*cR1 - 
      48*z3*nli*cfi*tri*cR1 + 48*z3*cA*nli*tri*cR1) + 
   a^4*(+1261/8*cR1^4 + 32*dFA4R1*NR1^-1 - 64*nli*dFF4iR1*NR1^-1 + 
      437/3*nli*tri*cR1^3 + 38*nli*cfi*tri*cR1^2 - 
      271/3*nli*cfi^2*tri*cR1 + 52/9*nli*nlj*tri*trj*cR1^2 - 
      460/27*nli*nlj*cfj*tri*trj*cR1 + 
      664/81*nli*nlj*nlk*tri*trj*trk*cR1 - 15349/12*cA*cR1^3 - 
      1429/9*cA*nli*tri*cR1^2 + 13106/27*cA*nli*cfi*tri*cR1 - 
      1342/81*cA*nli*nlj*tri*trj*cR1 + 34045/36*cA^2*cR1^2 + 
      65459/162*cA^2*nli*tri*cR1 - 70055/72*cA^3*cR1 + 
      480*z5*nli*cfi^2*tri*cR1 + 160*z5*cA*nli*tri*cR1^2 - 
      240*z5*cA*nli*cfi*tri*cR1 - 440*z5*cA^2*cR1^2 - 
      400*z5*cA^2*nli*tri*cR1 + 440*z5*cA^3*cR1 - 
      96*z4*nli*nlj*cfj*tri*trj*cR1 + 264*z4*cA*nli*cfi*tri*cR1 + 
      96*z4*cA*nli*nlj*tri*trj*cR1 - 264*z4*cA^2*nli*tri*cR1 + 
      336*z3*cR1^4 - 240*z3*dFA4R1*NR1^-1 + 
      480*z3*nli*dFF4iR1*NR1^-1 - 208*z3*nli*tri*cR1^3 - 
      48*z3*nli*cfi*tri*cR1^2 - 296*z3*nli*cfi^2*tri*cR1 + 
      160*z3*nli*nlj*cfj*tri*trj*cR1 - 
      128/9*z3*nli*nlj*nlk*tri*trj*trk*cR1 - 316*z3*cA*cR1^3 + 
      224*z3*cA*nli*tri*cR1^2 - 592*z3*cA*nli*cfi*tri*cR1 - 
      160*z3*cA*nli*nlj*tri*trj*cR1 + 152*z3*cA^2*cR1^2 + 
      2684/3*z3*cA^2*nli*tri*cR1 - 1418/9*z3*cA^3*cR1);

(* beta function for coupling a=g^2/16/\[Pi]^2 *)

betaa = 2*
   a*(a*(+2/3*nli*tri - 11/6*cA) + 
     a^2*(+2*nli*cfi*tri + 10/3*cA*nli*tri - 17/3*cA^2) + 
     a^3*(-nli*cfi^2*tri - 22/9*nli*nlj*cfj*tri*trj + 
        205/18*cA*nli*cfi*tri - 79/27*cA*nli*nlj*tri*trj + 
        1415/54*cA^2*nli*tri - 2857/108*cA^3) + 
     a^4*(-256/9*NA^-1*nli*dFA4i + 352/9*NA^-1*nli*nlj*dFF4ij - 
        23*nli*cfi^3*tri + 152/27*nli*nlj*cfj^2*tri*trj - 
        92/3*nli*nlj*cfi*cfj*tri*trj - 
        616/243*nli*nlj*nlk*cfi*tri*trj*trk + 
        2102/27*cA*nli*cfi^2*tri - 8576/243*cA*nli*nlj*cfj*tri*trj - 
        212/243*cA*nli*nlj*nlk*tri*trj*trk - 
        7073/486*cA^2*nli*cfi*tri - 3965/81*cA^2*nli*nlj*tri*trj + 
        39143/162*cA^3*nli*tri - 150653/972*cA^4 + 
        832/3*z3*NA^-1*nli*dFA4i - 256/3*z3*NA^-1*nli*nlj*dFF4ij + 
        64/9*z3*nli*nlj*cfj^2*tri*trj + 
        32*z3*nli*nlj*cfi*cfj*tri*trj - 176/9*z3*cA*nli*cfi^2*tri - 
        224/9*z3*cA*nli*nlj*cfj*tri*trj + 328/9*z3*cA^2*nli*cfi*tri - 
        112/9*z3*cA^2*nli*nlj*tri*trj - 68/3*z3*cA^3*nli*tri + 
        22/9*z3*cA^4 + 40/9*dAA4*NA^-1 - 352/3*dAA4*z3*NA^-1)); 

